Borch: A Deep Universal Probabilistic Programming Language

Ever since the Multilayered Perceptron was first introduced the connectionist community has struggled with the concept of uncertainty and how this could be represented in these types of models. This past decade has seen a lot of effort in trying to join the principled approach of probabilistic modeling with the scalable nature of deep neural networks. While the theoretical benefits of this consolidation are clear, there are also several important practical aspects of these endeavors; namely to force the models we create to represent, learn, and report uncertainty in every prediction that is made. Many of these efforts have been based on extending existing frameworks with additional structures. We present Borch, a scalable deep universal probabilistic programming language, built on top of PyTorch. The code is available for download and use in our repository https://gitlab.com/desupervised/borch.

==> paper_files/libs/bootstrap/bootstrap.min.js <==
/*!
  * Bootstrap v5.1.3 (https://getbootstrap.com/)
  * Copyright 2011-2021 The Bootstrap Authors (https://github.com/twbs/bootstrap/graphs/contributors)
  * Licensed under MIT (https://github.com/twbs/bootstrap/blob/main/LICENSE)
  */
!function(t,e){"object"==typeof exports&&"undefined"!=typeof module?module.exports=e():"function"==typeof define&&define.amd?define(e):(t="undefined"!=typeof globalThis?globalThis:t||self).bootstrap=e()}(this,(function(){"use strict";const t="transitionend",e=t=>{let e=t.getAttribute("data-bs-target");if(!e||"#"===e){let i=t.getAttribute("href");if(!i||!i.includes("#")&&!i.startsWith("."))return null;i.includes("#")&&!i.startsWith("#")&&(i=`#${i.split("#")[1]}`),e=i&&"#"!==i?i.trim():null}return e},i=t=>{const i=e(t);return i&&document.querySelector(i)?i:null},n=t=>{const i=e(t);return i?document.querySelector(i):null},s=e=>{e.dispatchEvent(new Event(t))},o=t=>!(!t||"object"!=typeof t)&&(void 0!==t.jquery&&(t=t[0]),void 0!==t.nodeType),r=t=>o(t)?t.jquery?t[0]:t:"string"==typeof t&&t.length>0?document.querySelector(t):null,a=(t,e,i)=>{Object.keys(i).forEach((n=>{const s=i[n],r=e[n],a=r&&o(r)?"element":null==(l=r)?`${l}`:{}.toString.call(l).match(/\s([a-z]+)/i)[1].toLowerCase();var l;if(!new RegExp(s).test(a))throw new TypeError(`${t.toUpperCase()}: Option "${n}" provided type "${a}" but expected type "${s}".`)}))},l=t=>!(!o(t)||0===t.getClientRects().length)&&"visible"===getComputedStyle(t).getPropertyValue("visibility"),c=t=>!t||t.nodeType!==Node.ELEMENT_NODE||!!t.classList.contains("disabled")||(void 0!==t.disabled?t.disabled:t.hasAttribute("disabled")&&"false"!==t.getAttribute("disabled")),h=t=>{if(!document.documentElement.attachShadow)return null;if("function"==typeof t.getRootNode){const e=t.getRootNode();return e instanceof ShadowRoot?e:null}return t instanceof ShadowRoot?t:t.parentNode?h(t.parentNode):null},d=()=>{},u=t=>{t.offsetHeight},f=()=>{const{jQuery:t}=window;return t&&!document.body.hasAttribute("data-bs-no-jquery")?t:null},p=[],m=()=>"rtl"===document.documentElement.dir,g=t=>{var e;e=()=>{const e=f();if(e){const i=t.NAME,n=e.fn[i];e.fn[i]=t.jQueryInterface,e.fn[i].Constructor=t,e.fn[i].noConflict=()=>(e.fn[i]=n,t.jQueryInterface)}},"loading"===document.readyState?(p.length||document.addEventListener("DOMContentLoaded",(()=>{p.forEach((t=>t()))})),p.push(e)):e()},_=t=>{"function"==typeof t&&t()},b=(e,i,n=!0)=>{if(!n)return void _(e);const o=(t=>{if(!t)return 0;let{transitionDuration:e,transitionDelay:i}=window.getComputedStyle(t);const n=Number.parseFloat(e),s=Number.parseFloat(i);return n||s?(e=e.split(",")[0],i=i.split(",")[0],1e3*(Number.parseFloat(e)+Number.parseFloat(i))):0})(i)+5;let r=!1;const a=({target:n})=>{n===i&&(r=!0,i.removeEventListener(t,a),_(e))};i.addEventListener(t,a),setTimeout((()=>{r||s(i)}),o)},v=(t,e,i,n)=>{let s=t.indexOf(e);if(-1===s)return t[!i&&n?t.length-1:0];const o=t.length;return s+=i?1:-1,n&&(s=(s+o)%o),t[Math.max(0,Math.min(s,o-1))]},y=/[^.]*(?=\..*)\.|.*/,w=/\..*/,E=/::\d+$/,A={};let T=1;const O={mouseenter:"mouseover",mouseleave:"mouseout"},C=/^(mouseenter|mouseleave)/i,k=new Set(["click","dblclick","mouseup","mousedown","contextmenu","mousewheel","DOMMouseScroll","mouseover","mouseout","mousemove","selectstart","selectend","keydown","keypress","keyup","orientationchange","touchstart","touchmove","touchend","touchcancel","pointerdown","pointermove","pointerup","pointerleave","pointercancel","gesturestart","gesturechange","gestureend","focus","blur","change","reset","select","submit","focusin","focusout","load","unload","beforeunload","resize","move","DOMContentLoaded","readystatechange","error","abort","scroll"]);function L(t,e){return e&&`${e}::${T++}`||t.uidEvent||T++}function x(t){const e=L(t);return t.uidEvent=e,A[e]=A[e]||{},A[e]}function D(t,e,i=null){const n=Object.keys(t);for(let s=0,o=n.length;s<o;s++){const o=t[n[s]];if(o.originalHandler===e&&o.delegationSelector===i)return o}return null}function S(t,e,i){const n="string"==typeof e,s=n?i:e;let o=P(t);return k.has(o)||(o=t),[n,s,o]}function N(t,e,i,n,s){if("string"!=typeof e||!t)return;if(i||(i=n,n=null),C.test(e)){const t=t=>function(e){if(!e.relatedTarget||e.relatedTarget!==e.delegateTarget&&!e.delegateTarget.contains(e.relatedTarget))return t.call(this,e)};n?n=t(n):i=t(i)}const[o,r,a]=S(e,i,n),l=x(t),c=l[a]||(l[a]={}),h=D(c,r,o?i:null);if(h)return void(h.oneOff=h.oneOff&&s);const d=L(r,e.replace(y,"")),u=o?function(t,e,i){return function n(s){const o=t.querySelectorAll(e);for(let{target:r}=s;r&&r!==this;r=r.parentNode)for(let a=o.length;a--;)if(o[a]===r)return s.delegateTarget=r,n.oneOff&&j.off(t,s.type,e,i),i.apply(r,[s]);return null}}(t,i,n):function(t,e){return function i(n){return n.delegateTarget=t,i.oneOff&&j.off(t,n.type,e),e.apply(t,[n])}}(t,i);u.delegationSelector=o?i:null,u.originalHandler=r,u.oneOff=s,u.uidEvent=d,c[d]=u,t.addEventListener(a,u,o)}function I(t,e,i,n,s){const o=D(e[i],n,s);o&&(t.removeEventListener(i,o,Boolean(s)),delete e[i][o.uidEvent])}function P(t){return t=t.replace(w,""),O[t]||t}const j={on(t,e,i,n){N(t,e,i,n,!1)},one(t,e,i,n){N(t,e,i,n,!0)},off(t,e,i,n){if("string"!=typeof e||!t)return;const[s,o,r]=S(e,i,n),a=r!==e,l=x(t),c=e.startsWith(".");if(void 0!==o){if(!l||!l[r])return;return void I(t,l,r,o,s?i:null)}c&&Object.keys(l).forEach((i=>{!function(t,e,i,n){const s=e[i]||{};Object.keys(s).forEach((o=>{if(o.includes(n)){const n=s[o];I(t,e,i,n.originalHandler,n.delegationSelector)}}))}(t,l,i,e.slice(1))}));const h=l[r]||{};Object.keys(h).forEach((i=>{const n=i.replace(E,"");if(!a||e.includes(n)){const e=h[i];I(t,l,r,e.originalHandler,e.delegationSelector)}}))},trigger(t,e,i){if("string"!=typeof e||!t)return null;const n=f(),s=P(e),o=e!==s,r=k.has(s);let a,l=!0,c=!0,h=!1,d=null;return o&&n&&(a=n.Event(e,i),n(t).trigger(a),l=!a.isPropagationStopped(),c=!a.isImmediatePropagationStopped(),h=a.isDefaultPrevented()),r?(d=document.createEvent("HTMLEvents"),d.initEvent(s,l,!0)):d=new CustomEvent(e,{bubbles:l,cancelable:!0}),void 0!==i&&Object.keys(i).forEach((t=>{Object.defineProperty(d,t,{get:()=>i[t]})})),h&&d.preventDefault(),c&&t.dispatchEvent(d),d.defaultPrevented&&void 0!==a&&a.preventDefault(),d}},M=new Map,H={set(t,e,i){M.has(t)||M.set(t,new Map);const n=M.get(t);n.has(e)||0===n.size?n.set(e,i):console.error(`Bootstrap doesn't allow more than one instance per element. Bound instance: ${Array.from(n.keys())[0]}.`)},get:(t,e)=>M.has(t)&&M.get(t).get(e)||null,remove(t,e){if(!M.has(t))return;const i=M.get(t);i.delete(e),0===i.size&&M.delete(t)}};class B{constructor(t){(t=r(t))&&(this._element=t,H.set(this._element,this.constructor.DATA_KEY,this))}dispose(){H.remove(this._element,this.constructor.DATA_KEY),j.off(this._element,this.constructor.EVENT_KEY),Object.getOwnPropertyNames(this).forEach((t=>{this[t]=null}))}_queueCallback(t,e,i=!0){b(t,e,i)}static getInstance(t){return H.get(r(t),this.DATA_KEY)}static getOrCreateInstance(t,e={}){return this.getInstance(t)||new this(t,"object"==typeof e?e:null)}static get VERSION(){return"5.1.3"}static get NAME(){throw new Error('You have to implement the static method "NAME", for each component!')}static get DATA_KEY(){return`bs.${this.NAME}`}static get EVENT_KEY(){return`.${this.DATA_KEY}`}}const R=(t,e="hide")=>{const i=`click.dismiss${t.EVENT_KEY}`,s=t.NAME;j.on(document,i,`[data-bs-dismiss="${s}"]`,(function(i){if(["A","AREA"].includes(this.tagName)&&i.preventDefault(),c(this))return;const o=n(this)||this.closest(`.${s}`);t.getOrCreateInstance(o)[e]()}))};class W extends B{static get NAME(){return"alert"}close(){if(j.trigger(this._element,"close.bs.alert").defaultPrevented)return;this._element.classList.remove("show");const t=this._element.classList.contains("fade");this._queueCallback((()=>this._destroyElement()),this._element,t)}_destroyElement(){this._element.remove(),j.trigger(this._element,"closed.bs.alert"),this.dispose()}static jQueryInterface(t){return this.each((function(){const e=W.getOrCreateInstance(this);if("string"==typeof t){if(void 0===e[t]||t.startsWith("_")||"constructor"===t)throw new TypeError(`No method named "${t}"`);e[t](this)}}))}}R(W,"close"),g(W);const $='[data-bs-toggle="button"]';class z extends B{static get NAME(){return"button"}toggle(){this._element.setAttribute("aria-pressed",this._element.classList.toggle("active"))}static jQueryInterface(t){return this.each((function(){const e=z.getOrCreateInstance(this);"toggle"===t&&e[t]()}))}}function q(t){return"true"===t||"false"!==t&&(t===Number(t).toString()?Number(t):""===t||"null"===t?null:t)}function F(t){return t.replace(/[A-Z]/g,(t=>`-${t.toLowerCase()}`))}j.on(document,"click.bs.button.data-api",$,(t=>{t.preventDefault();const e=t.target.closest($);z.getOrCreateInstance(e).toggle()})),g(z);const U={setDataAttribute(t,e,i){t.setAttribute(`data-bs-${F(e)}`,i)},removeDataAttribute(t,e){t.removeAttribute(`data-bs-${F(e)}`)},getDataAttributes(t){if(!t)return{};const e={};return Object.keys(t.dataset).filter((t=>t.startsWith("bs"))).forEach((i=>{let n=i.replace(/^bs/,"");n=n.charAt(0).toLowerCase()+n.slice(1,n.length),e[n]=q(t.dataset[i])})),e},getDataAttribute:(t,e)=>q(t.getAttribute(`data-bs-${F(e)}`)),offset(t){const e=t.getBoundingClientRect();return{top:e.top+window.pageYOffset,left:e.left+window.pageXOffset}},position:t=>({top:t.offsetTop,left:t.offsetLeft})},V={find:(t,e=document.documentElement)=>[].concat(...Element.prototype.querySelectorAll.call(e,t)),findOne:(t,e=document.documentElement)=>Element.prototype.querySelector.call(e,t),children:(t,e)=>[].concat(...t.children).filter((t=>t.matches(e))),parents(t,e){const i=[];let n=t.parentNode;for(;n&&n.nodeType===Node.ELEMENT_NODE&&3!==n.nodeType;)n.matches(e)&&i.push(n),n=n.parentNode;return i},prev(t,e){let i=t.previousElementSibling;for(;i;){if(i.matches(e))return[i];i=i.previousElementSibling}return[]},next(t,e){let i=t.nextElementSibling;for(;i;){if(i.matches(e))return[i];i=i.nextElementSibling}return[]},focusableChildren(t){const e=["a","button","input","textarea","select","details","[tabindex]",'[contenteditable="true"]'].map((t=>`${t}:not([tabindex^="-"])`)).join(", ");return this.find(e,t).filter((t=>!c(t)&&l(t)))}},K="carousel",X={interval:5e3,keyboard:!0,slide:!1,pause:"hover",wrap:!0,touch:!0},Y={interval:"(number|boolean)",keyboard:"boolean",slide:"(boolean|string)",pause:"(string|boolean)",wrap:"boolean",touch:"boolean"},Q="next",G="prev",Z="left",J="right",tt={ArrowLeft:J,ArrowRight:Z},et="slid.bs.carousel",it="active",nt=".active.carousel-item";class st extends B{constructor(t,e){super(t),this._items=null,this._interval=null,this._activeElement=null,this._isPaused=!1,this._isSliding=!1,this.touchTimeout=null,this.touchStartX=0,this.touchDeltaX=0,this._config=this._getConfig(e),this._indicatorsElement=V.findOne(".carousel-indicators",this._element),this._touchSupported="ontouchstart"in document.documentElement||navigator.maxTouchPoints>0,this._pointerEvent=Boolean(window.PointerEvent),this._addEventListeners()}static get Default(){return X}static get NAME(){return K}next(){this._slide(Q)}nextWhenVisible(){!document.hidden&&l(this._element)&&this.next()}prev(){this._slide(G)}pause(t){t||(this._isPaused=!0),V.findOne(".carousel-item-next, .carousel-item-prev",this._element)&&(s(this._element),this.cycle(!0)),clearInterval(this._interval),this._interval=null}cycle(t){t||(this._isPaused=!1),this._interval&&(clearInterval(this._interval),this._interval=null),this._config&&this._config.interval&&!this._isPaused&&(this._updateInterval(),this._interval=setInterval((document.visibilityState?this.nextWhenVisible:this.next).bind(this),this._config.interval))}to(t){this._activeElement=V.findOne(nt,this._element);const e=this._getItemIndex(this._activeElement);if(t>this._items.length-1||t<0)return;if(this._isSliding)return void j.one(this._element,et,(()=>this.to(t)));if(e===t)return this.pause(),void this.cycle();const i=t>e?Q:G;this._slide(i,this._items[t])}_getConfig(t){return t={...X,...U.getDataAttributes(this._element),..."object"==typeof t?t:{}},a(K,t,Y),t}_handleSwipe(){const t=Math.abs(this.touchDeltaX);if(t<=40)return;const e=t/this.touchDeltaX;this.touchDeltaX=0,e&&this._slide(e>0?J:Z)}_addEventListeners(){this._config.keyboard&&j.on(this._element,"keydown.bs.carousel",(t=>this._keydown(t))),"hover"===this._config.pause&&(j.on(this._element,"mouseenter.bs.carousel",(t=>this.pause(t))),j.on(this._element,"mouseleave.bs.carousel",(t=>this.cycle(t)))),this._config.touch&&this._touchSupported&&this._addTouchEventListeners()}_addTouchEventListeners(){const t=t=>this._pointerEvent&&("pen"===t.pointerType||"touch"===t.pointerType),e=e=>{t(e)?this.touchStartX=e.clientX:this._pointerEvent||(this.touchStartX=e.touches[0].clientX)},i=t=>{this.touchDeltaX=t.touches&&t.touches.length>1?0:t.touches[0].clientX-this.touchStartX},n=e=>{t(e)&&(this.touchDeltaX=e.clientX-this.touchStartX),this._handleSwipe(),"hover"===this._config.pause&&(this.pause(),this.touchTimeout&&clearTimeout(this.touchTimeout),this.touchTimeout=setTimeout((t=>this.cycle(t)),500+this._config.interval))};V.find(".carousel-item img",this._element).forEach((t=>{j.on(t,"dragstart.bs.carousel",(t=>t.preventDefault()))})),this._pointerEvent?(j.on(this._element,"pointerdown.bs.carousel",(t=>e(t))),j.on(this._element,"pointerup.bs.carousel",(t=>n(t))),this._element.classList.add("pointer-event")):(j.on(this._element,"touchstart.bs.carousel",(t=>e(t))),j.on(this._element,"touchmove.bs.carousel",(t=>i(t))),j.on(this._element,"touchend.bs.carousel",(t=>n(t))))}_keydown(t){if(/input|textarea/i.test(t.target.tagName))return;const e=tt[t.key];e&&(t.preventDefault(),this._slide(e))}_getItemIndex(t){return this._items=t&&t.parentNode?V.find(".carousel-item",t.parentNode):[],this._items.indexOf(t)}_getItemByOrder(t,e){const i=t===Q;return v(this._items,e,i,this._config.wrap)}_triggerSlideEvent(t,e){const i=this._getItemIndex(t),n=this._getItemIndex(V.findOne(nt,this._element));return j.trigger(this._element,"slide.bs.carousel",{relatedTarget:t,direction:e,from:n,to:i})}_setActiveIndicatorElement(t){if(this._indicatorsElement){const e=V.findOne(".active",this._indicatorsElement);e.classList.remove(it),e.removeAttribute("aria-current");const i=V.find("[data-bs-target]",this._indicatorsElement);for(let e=0;e<i.length;e++)if(Number.parseInt(i[e].getAttribute("data-bs-slide-to"),10)===this._getItemIndex(t)){i[e].classList.add(it),i[e].setAttribute("aria-current","true");break}}}_updateInterval(){const t=this._activeElement||V.findOne(nt,this._element);if(!t)return;const e=Number.parseInt(t.getAttribute("data-bs-interval"),10);e?(this._config.defaultInterval=this._config.defaultInterval||this._config.interval,this._config.interval=e):this._config.interval=this._config.defaultInterval||this._config.interval}_slide(t,e){const i=this._directionToOrder(t),n=V.findOne(nt,this._element),s=this._getItemIndex(n),o=e||this._getItemByOrder(i,n),r=this._getItemIndex(o),a=Boolean(this._interval),l=i===Q,c=l?"carousel-item-start":"carousel-item-end",h=l?"carousel-item-next":"carousel-item-prev",d=this._orderToDirection(i);if(o&&o.classList.contains(it))return void(this._isSliding=!1);if(this._isSliding)return;if(this._triggerSlideEvent(o,d).defaultPrevented)return;if(!n||!o)return;this._isSliding=!0,a&&this.pause(),this._setActiveIndicatorElement(o),this._activeElement=o;const f=()=>{j.trigger(this._element,et,{relatedTarget:o,direction:d,from:s,to:r})};if(this._element.classList.contains("slide")){o.classList.add(h),u(o),n.classList.add(c),o.classList.add(c);const t=()=>{o.classList.remove(c,h),o.classList.add(it),n.classList.remove(it,h,c),this._isSliding=!1,setTimeout(f,0)};this._queueCallback(t,n,!0)}else n.classList.remove(it),o.classList.add(it),this._isSliding=!1,f();a&&this.cycle()}_directionToOrder(t){return[J,Z].includes(t)?m()?t===Z?G:Q:t===Z?Q:G:t}_orderToDirection(t){return[Q,G].includes(t)?m()?t===G?Z:J:t===G?J:Z:t}static carouselInterface(t,e){const i=st.getOrCreateInstance(t,e);let{_config:n}=i;"object"==typeof e&&(n={...n,...e});const s="string"==typeof e?e:n.slide;if("number"==typeof e)i.to(e);else if("string"==typeof s){if(void 0===i[s])throw new TypeError(`No method named "${s}"`);i[s]()}else n.interval&&n.ride&&(i.pause(),i.cycle())}static jQueryInterface(t){return this.each((function(){st.carouselInterface(this,t)}))}static dataApiClickHandler(t){const e=n(this);if(!e||!e.classList.contains("carousel"))return;const i={...U.getDataAttributes(e),...U.getDataAttributes(this)},s=this.getAttribute("data-bs-slide-to");s&&(i.interval=!1),st.carouselInterface(e,i),s&&st.getInstance(e).to(s),t.preventDefault()}}j.on(document,"click.bs.carousel.data-api","[data-bs-slide], [data-bs-slide-to]",st.dataApiClickHandler),j.on(window,"load.bs.carousel.data-api",(()=>{const t=V.find('[data-bs-ride="carousel"]');for(let e=0,i=t.length;e<i;e++)st.carouselInterface(t[e],st.getInstance(t[e]))})),g(st);const ot="collapse",rt={toggle:!0,parent:null},at={toggle:"boolean",parent:"(null|element)"},lt="show",ct="collapse",ht="collapsing",dt="collapsed",ut=":scope .collapse .collapse",ft='[data-bs-toggle="collapse"]';class pt extends B{constructor(t,e){super(t),this._isTransitioning=!1,this._config=this._getConfig(e),this._triggerArray=[];const n=V.find(ft);for(let t=0,e=n.length;t<e;t++){const e=n[t],s=i(e),o=V.find(s).filter((t=>t===this._element));null!==s&&o.length&&(this._selector=s,this._triggerArray.push(e))}this._initializeChildren(),this._config.parent||this._addAriaAndCollapsedClass(this._triggerArray,this._isShown()),this._config.toggle&&this.toggle()}static get Default(){return rt}static get NAME(){return ot}toggle(){this._isShown()?this.hide():this.show()}show(){if(this._isTransitioning||this._isShown())return;let t,e=[];if(this._config.parent){const t=V.find(ut,this._config.parent);e=V.find(".collapse.show, .collapse.collapsing",this._config.parent).filter((e=>!t.includes(e)))}const i=V.findOne(this._selector);if(e.length){const n=e.find((t=>i!==t));if(t=n?pt.getInstance(n):null,t&&t._isTransitioning)return}if(j.trigger(this._element,"show.bs.collapse").defaultPrevented)return;e.forEach((e=>{i!==e&&pt.getOrCreateInstance(e,{toggle:!1}).hide(),t||H.set(e,"bs.collapse",null)}));const n=this._getDimension();this._element.classList.remove(ct),this._element.classList.add(ht),this._element.style[n]=0,this._addAriaAndCollapsedClass(this._triggerArray,!0),this._isTransitioning=!0;const s=`scroll${n[0].toUpperCase()+n.slice(1)}`;this._queueCallback((()=>{this._isTransitioning=!1,this._element.classList.remove(ht),this._element.classList.add(ct,lt),this._element.style[n]="",j.trigger(this._element,"shown.bs.collapse")}),this._element,!0),this._element.style[n]=`${this._element[s]}px`}hide(){if(this._isTransitioning||!this._isShown())return;if(j.trigger(this._element,"hide.bs.collapse").defaultPrevented)return;const t=this._getDimension();this._element.style[t]=`${this._element.getBoundingClientRect()[t]}px`,u(this._element),this._element.classList.add(ht),this._element.classList.remove(ct,lt);const e=this._triggerArray.length;for(let t=0;t<e;t++){const e=this._triggerArray[t],i=n(e);i&&!this._isShown(i)&&this._addAriaAndCollapsedClass([e],!1)}this._isTransitioning=!0,this._element.style[t]="",this._queueCallback((()=>{this._isTransitioning=!1,this._element.classList.remove(ht),this._element.classList.add(ct),j.trigger(this._element,"hidden.bs.collapse")}),this._element,!0)}_isShown(t=this._element){return t.classList.contains(lt)}_getConfig(t){return(t={...rt,...U.getDataAttributes(this._element),...t}).toggle=Boolean(t.toggle),t.parent=r(t.parent),a(ot,t,at),t}_getDimension(){return this._element.classList.contains("collapse-horizontal")?"width":"height"}_initializeChildren(){if(!this._config.parent)return;const t=V.find(ut,this._config.parent);V.find(ft,this._config.parent).filter((e=>!t.includes(e))).forEach((t=>{const e=n(t);e&&this._addAriaAndCollapsedClass([t],this._isShown(e))}))}_addAriaAndCollapsedClass(t,e){t.length&&t.forEach((t=>{e?t.classList.remove(dt):t.classList.add(dt),t.setAttribute("aria-expanded",e)}))}static jQueryInterface(t){return this.each((function(){const e={};"string"==typeof t&&/show|hide/.test(t)&&(e.toggle=!1);const i=pt.getOrCreateInstance(this,e);if("string"==typeof t){if(void 0===i[t])throw new TypeError(`No method named "${t}"`);i[t]()}}))}}j.on(document,"click.bs.collapse.data-api",ft,(function(t){("A"===t.target.tagName||t.delegateTarget&&"A"===t.delegateTarget.tagName)&&t.preventDefault();const e=i(this);V.find(e).forEach((t=>{pt.getOrCreateInstance(t,{toggle:!1}).toggle()}))})),g(pt);var mt="top",gt="bottom",_t="right",bt="left",vt="auto",yt=[mt,gt,_t,bt],wt="start",Et="end",At="clippingParents",Tt="viewport",Ot="popper",Ct="reference",kt=yt.reduce((function(t,e){return t.concat([e+"-"+wt,e+"-"+Et])}),[]),Lt=[].concat(yt,[vt]).reduce((function(t,e){return t.concat([e,e+"-"+wt,e+"-"+Et])}),[]),xt="beforeRead",Dt="read",St="afterRead",Nt="beforeMain",It="main",Pt="afterMain",jt="beforeWrite",Mt="write",Ht="afterWrite",Bt=[xt,Dt,St,Nt,It,Pt,jt,Mt,Ht];function Rt(t){return t?(t.nodeName||"").toLowerCase():null}function Wt(t){if(null==t)return window;if("[object Window]"!==t.toString()){var e=t.ownerDocument;return e&&e.defaultView||window}return t}function $t(t){return t instanceof Wt(t).Element||t instanceof Element}function zt(t){return t instanceof Wt(t).HTMLElement||t instanceof HTMLElement}function qt(t){return"undefined"!=typeof ShadowRoot&&(t instanceof Wt(t).ShadowRoot||t instanceof ShadowRoot)}const Ft={name:"applyStyles",enabled:!0,phase:"write",fn:function(t){var e=t.state;Object.keys(e.elements).forEach((function(t){var i=e.styles[t]||{},n=e.attributes[t]||{},s=e.elements[t];zt(s)&&Rt(s)&&(Object.assign(s.style,i),Object.keys(n).forEach((function(t){var e=n[t];!1===e?s.removeAttribute(t):s.setAttribute(t,!0===e?"":e)})))}))},effect:function(t){var e=t.state,i={popper:{position:e.options.strategy,left:"0",top:"0",margin:"0"},arrow:{position:"absolute"},reference:{}};return Object.assign(e.elements.popper.style,i.popper),e.styles=i,e.elements.arrow&&Object.assign(e.elements.arrow.style,i.arrow),function(){Object.keys(e.elements).forEach((function(t){var n=e.elements[t],s=e.attributes[t]||{},o=Object.keys(e.styles.hasOwnProperty(t)?e.styles[t]:i[t]).reduce((function(t,e){return t[e]="",t}),{});zt(n)&&Rt(n)&&(Object.assign(n.style,o),Object.keys(s).forEach((function(t){n.removeAttribute(t)})))}))}},requires:["computeStyles"]};function Ut(t){return t.split("-")[0]}function Vt(t,e){var i=t.getBoundingClientRect();return{width:i.width/1,height:i.height/1,top:i.top/1,right:i.right/1,bottom:i.bottom/1,left:i.left/1,x:i.left/1,y:i.top/1}}function Kt(t){var e=Vt(t),i=t.offsetWidth,n=t.offsetHeight;return Math.abs(e.width-i)<=1&&(i=e.width),Math.abs(e.height-n)<=1&&(n=e.height),{x:t.offsetLeft,y:t.offsetTop,width:i,height:n}}function Xt(t,e){var i=e.getRootNode&&e.getRootNode();if(t.contains(e))return!0;if(i&&qt(i)){var n=e;do{if(n&&t.isSameNode(n))return!0;n=n.parentNode||n.host}while(n)}return!1}function Yt(t){return Wt(t).getComputedStyle(t)}function Qt(t){return["table","td","th"].indexOf(Rt(t))>=0}function Gt(t){return(($t(t)?t.ownerDocument:t.document)||window.document).documentElement}function Zt(t){return"html"===Rt(t)?t:t.assignedSlot||t.parentNode||(qt(t)?t.host:null)||Gt(t)}function Jt(t){return zt(t)&&"fixed"!==Yt(t).position?t.offsetParent:null}function te(t){for(var e=Wt(t),i=Jt(t);i&&Qt(i)&&"static"===Yt(i).position;)i=Jt(i);return i&&("html"===Rt(i)||"body"===Rt(i)&&"static"===Yt(i).position)?e:i||function(t){var e=-1!==navigator.userAgent.toLowerCase().indexOf("firefox");if(-1!==navigator.userAgent.indexOf("Trident")&&zt(t)&&"fixed"===Yt(t).position)return null;for(var i=Zt(t);zt(i)&&["html","body"].indexOf(Rt(i))<0;){var n=Yt(i);if("none"!==n.transform||"none"!==n.perspective||"paint"===n.contain||-1!==["transform","perspective"].indexOf(n.willChange)||e&&"filter"===n.willChange||e&&n.filter&&"none"!==n.filter)return i;i=i.parentNode}return null}(t)||e}function ee(t){return["top","bottom"].indexOf(t)>=0?"x":"y"}var ie=Math.max,ne=Math.min,se=Math.round;function oe(t,e,i){return ie(t,ne(e,i))}function re(t){return Object.assign({},{top:0,right:0,bottom:0,left:0},t)}function ae(t,e){return e.reduce((function(e,i){return e[i]=t,e}),{})}const le={name:"arrow",enabled:!0,phase:"main",fn:function(t){var e,i=t.state,n=t.name,s=t.options,o=i.elements.arrow,r=i.modifiersData.popperOffsets,a=Ut(i.placement),l=ee(a),c=[bt,_t].indexOf(a)>=0?"height":"width";if(o&&r){var h=function(t,e){return re("number"!=typeof(t="function"==typeof t?t(Object.assign({},e.rects,{placement:e.placement})):t)?t:ae(t,yt))}(s.padding,i),d=Kt(o),u="y"===l?mt:bt,f="y"===l?gt:_t,p=i.rects.reference[c]+i.rects.reference[l]-r[l]-i.rects.popper[c],m=r[l]-i.rects.reference[l],g=te(o),_=g?"y"===l?g.clientHeight||0:g.clientWidth||0:0,b=p/2-m/2,v=h[u],y=_-d[c]-h[f],w=_/2-d[c]/2+b,E=oe(v,w,y),A=l;i.modifiersData[n]=((e={})[A]=E,e.centerOffset=E-w,e)}},effect:function(t){var e=t.state,i=t.options.element,n=void 0===i?"[data-popper-arrow]":i;null!=n&&("string"!=typeof n||(n=e.elements.popper.querySelector(n)))&&Xt(e.elements.popper,n)&&(e.elements.arrow=n)},requires:["popperOffsets"],requiresIfExists:["preventOverflow"]};function ce(t){return t.split("-")[1]}var he={top:"auto",right:"auto",bottom:"auto",left:"auto"};function de(t){var e,i=t.popper,n=t.popperRect,s=t.placement,o=t.variation,r=t.offsets,a=t.position,l=t.gpuAcceleration,c=t.adaptive,h=t.roundOffsets,d=!0===h?function(t){var e=t.x,i=t.y,n=window.devicePixelRatio||1;return{x:se(se(e*n)/n)||0,y:se(se(i*n)/n)||0}}(r):"function"==typeof h?h(r):r,u=d.x,f=void 0===u?0:u,p=d.y,m=void 0===p?0:p,g=r.hasOwnProperty("x"),_=r.hasOwnProperty("y"),b=bt,v=mt,y=window;if(c){var w=te(i),E="clientHeight",A="clientWidth";w===Wt(i)&&"static"!==Yt(w=Gt(i)).position&&"absolute"===a&&(E="scrollHeight",A="scrollWidth"),w=w,s!==mt&&(s!==bt&&s!==_t||o!==Et)||(v=gt,m-=w[E]-n.height,m*=l?1:-1),s!==bt&&(s!==mt&&s!==gt||o!==Et)||(b=_t,f-=w[A]-n.width,f*=l?1:-1)}var T,O=Object.assign({position:a},c&&he);return l?Object.assign({},O,((T={})[v]=_?"0":"",T[b]=g?"0":"",T.transform=(y.devicePixelRatio||1)<=1?"translate("+f+"px, "+m+"px)":"translate3d("+f+"px, "+m+"px, 0)",T)):Object.assign({},O,((e={})[v]=_?m+"px":"",e[b]=g?f+"px":"",e.transform="",e))}const ue={name:"computeStyles",enabled:!0,phase:"beforeWrite",fn:function(t){var e=t.state,i=t.options,n=i.gpuAcceleration,s=void 0===n||n,o=i.adaptive,r=void 0===o||o,a=i.roundOffsets,l=void 0===a||a,c={placement:Ut(e.placement),variation:ce(e.placement),popper:e.elements.popper,popperRect:e.rects.popper,gpuAcceleration:s};null!=e.modifiersData.popperOffsets&&(e.styles.popper=Object.assign({},e.styles.popper,de(Object.assign({},c,{offsets:e.modifiersData.popperOffsets,position:e.options.strategy,adaptive:r,roundOffsets:l})))),null!=e.modifiersData.arrow&&(e.styles.arrow=Object.assign({},e.styles.arrow,de(Object.assign({},c,{offsets:e.modifiersData.arrow,position:"absolute",adaptive:!1,roundOffsets:l})))),e.attributes.popper=Object.assign({},e.attributes.popper,{"data-popper-placement":e.placement})},data:{}};var fe={passive:!0};const pe={name:"eventListeners",enabled:!0,phase:"write",fn:function(){},effect:function(t){var e=t.state,i=t.instance,n=t.options,s=n.scroll,o=void 0===s||s,r=n.resize,a=void 0===r||r,l=Wt(e.elements.popper),c=[].concat(e.scrollParents.reference,e.scrollParents.popper);return o&&c.forEach((function(t){t.addEventListener("scroll",i.update,fe)})),a&&l.addEventListener("resize",i.update,fe),function(){o&&c.forEach((function(t){t.removeEventListener("scroll",i.update,fe)})),a&&l.removeEventListener("resize",i.update,fe)}},data:{}};var me={left:"right",right:"left",bottom:"top",top:"bottom"};function ge(t){return t.replace(/left|right|bottom|top/g,(function(t){return me[t]}))}var _e={start:"end",end:"start"};function be(t){return t.replace(/start|end/g,(function(t){return _e[t]}))}function ve(t){var e=Wt(t);return{scrollLeft:e.pageXOffset,scrollTop:e.pageYOffset}}function ye(t){return Vt(Gt(t)).left+ve(t).scrollLeft}function we(t){var e=Yt(t),i=e.overflow,n=e.overflowX,s=e.overflowY;return/auto|scroll|overlay|hidden/.test(i+s+n)}function Ee(t){return["html","body","#document"].indexOf(Rt(t))>=0?t.ownerDocument.body:zt(t)&&we(t)?t:Ee(Zt(t))}function Ae(t,e){var i;void 0===e&&(e=[]);var n=Ee(t),s=n===(null==(i=t.ownerDocument)?void 0:i.body),o=Wt(n),r=s?[o].concat(o.visualViewport||[],we(n)?n:[]):n,a=e.concat(r);return s?a:a.concat(Ae(Zt(r)))}function Te(t){return Object.assign({},t,{left:t.x,top:t.y,right:t.x+t.width,bottom:t.y+t.height})}function Oe(t,e){return e===Tt?Te(function(t){var e=Wt(t),i=Gt(t),n=e.visualViewport,s=i.clientWidth,o=i.clientHeight,r=0,a=0;return n&&(s=n.width,o=n.height,/^((?!chrome|android).)*safari/i.test(navigator.userAgent)||(r=n.offsetLeft,a=n.offsetTop)),{width:s,height:o,x:r+ye(t),y:a}}(t)):zt(e)?function(t){var e=Vt(t);return e.top=e.top+t.clientTop,e.left=e.left+t.clientLeft,e.bottom=e.top+t.clientHeight,e.right=e.left+t.clientWidth,e.width=t.clientWidth,e.height=t.clientHeight,e.x=e.left,e.y=e.top,e}(e):Te(function(t){var e,i=Gt(t),n=ve(t),s=null==(e=t.ownerDocument)?void 0:e.body,o=ie(i.scrollWidth,i.clientWidth,s?s.scrollWidth:0,s?s.clientWidth:0),r=ie(i.scrollHeight,i.clientHeight,s?s.scrollHeight:0,s?s.clientHeight:0),a=-n.scrollLeft+ye(t),l=-n.scrollTop;return"rtl"===Yt(s||i).direction&&(a+=ie(i.clientWidth,s?s.clientWidth:0)-o),{width:o,height:r,x:a,y:l}}(Gt(t)))}function Ce(t){var e,i=t.reference,n=t.element,s=t.placement,o=s?Ut(s):null,r=s?ce(s):null,a=i.x+i.width/2-n.width/2,l=i.y+i.height/2-n.height/2;switch(o){case mt:e={x:a,y:i.y-n.height};break;case gt:e={x:a,y:i.y+i.height};break;case _t:e={x:i.x+i.width,y:l};break;case bt:e={x:i.x-n.width,y:l};break;default:e={x:i.x,y:i.y}}var c=o?ee(o):null;if(null!=c){var h="y"===c?"height":"width";switch(r){case wt:e[c]=e[c]-(i[h]/2-n[h]/2);break;case Et:e[c]=e[c]+(i[h]/2-n[h]/2)}}return e}function ke(t,e){void 0===e&&(e={});var i=e,n=i.placement,s=void 0===n?t.placement:n,o=i.boundary,r=void 0===o?At:o,a=i.rootBoundary,l=void 0===a?Tt:a,c=i.elementContext,h=void 0===c?Ot:c,d=i.altBoundary,u=void 0!==d&&d,f=i.padding,p=void 0===f?0:f,m=re("number"!=typeof p?p:ae(p,yt)),g=h===Ot?Ct:Ot,_=t.rects.popper,b=t.elements[u?g:h],v=function(t,e,i){var n="clippingParents"===e?function(t){var e=Ae(Zt(t)),i=["absolute","fixed"].indexOf(Yt(t).position)>=0&&zt(t)?te(t):t;return $t(i)?e.filter((function(t){return $t(t)&&Xt(t,i)&&"body"!==Rt(t)})):[]}(t):[].concat(e),s=[].concat(n,[i]),o=s[0],r=s.reduce((function(e,i){var n=Oe(t,i);return e.top=ie(n.top,e.top),e.right=ne(n.right,e.right),e.bottom=ne(n.bottom,e.bottom),e.left=ie(n.left,e.left),e}),Oe(t,o));return r.width=r.right-r.left,r.height=r.bottom-r.top,r.x=r.left,r.y=r.top,r}($t(b)?b:b.contextElement||Gt(t.elements.popper),r,l),y=Vt(t.elements.reference),w=Ce({reference:y,element:_,strategy:"absolute",placement:s}),E=Te(Object.assign({},_,w)),A=h===Ot?E:y,T={top:v.top-A.top+m.top,bottom:A.bottom-v.bottom+m.bottom,left:v.left-A.left+m.left,right:A.right-v.right+m.right},O=t.modifiersData.offset;if(h===Ot&&O){var C=O[s];Object.keys(T).forEach((function(t){var e=[_t,gt].indexOf(t)>=0?1:-1,i=[mt,gt].indexOf(t)>=0?"y":"x";T[t]+=C[i]*e}))}return T}function Le(t,e){void 0===e&&(e={});var i=e,n=i.placement,s=i.boundary,o=i.rootBoundary,r=i.padding,a=i.flipVariations,l=i.allowedAutoPlacements,c=void 0===l?Lt:l,h=ce(n),d=h?a?kt:kt.filter((function(t){return ce(t)===h})):yt,u=d.filter((function(t){return c.indexOf(t)>=0}));0===u.length&&(u=d);var f=u.reduce((function(e,i){return e[i]=ke(t,{placement:i,boundary:s,rootBoundary:o,padding:r})[Ut(i)],e}),{});return Object.keys(f).sort((function(t,e){return f[t]-f[e]}))}const xe={name:"flip",enabled:!0,phase:"main",fn:function(t){var e=t.state,i=t.options,n=t.name;if(!e.modifiersData[n]._skip){for(var s=i.mainAxis,o=void 0===s||s,r=i.altAxis,a=void 0===r||r,l=i.fallbackPlacements,c=i.padding,h=i.boundary,d=i.rootBoundary,u=i.altBoundary,f=i.flipVariations,p=void 0===f||f,m=i.allowedAutoPlacements,g=e.options.placement,_=Ut(g),b=l||(_!==g&&p?function(t){if(Ut(t)===vt)return[];var e=ge(t);return[be(t),e,be(e)]}(g):[ge(g)]),v=[g].concat(b).reduce((function(t,i){return t.concat(Ut(i)===vt?Le(e,{placement:i,boundary:h,rootBoundary:d,padding:c,flipVariations:p,allowedAutoPlacements:m}):i)}),[]),y=e.rects.reference,w=e.rects.popper,E=new Map,A=!0,T=v[0],O=0;O<v.length;O++){var C=v[O],k=Ut(C),L=ce(C)===wt,x=[mt,gt].indexOf(k)>=0,D=x?"width":"height",S=ke(e,{placement:C,boundary:h,rootBoundary:d,altBoundary:u,padding:c}),N=x?L?_t:bt:L?gt:mt;y[D]>w[D]&&(N=ge(N));var I=ge(N),P=[];if(o&&P.push(S[k]<=0),a&&P.push(S[N]<=0,S[I]<=0),P.every((function(t){return t}))){T=C,A=!1;break}E.set(C,P)}if(A)for(var j=function(t){var e=v.find((function(e){var i=E.get(e);if(i)return i.slice(0,t).every((function(t){return t}))}));if(e)return T=e,"break"},M=p?3:1;M>0&&"break"!==j(M);M--);e.placement!==T&&(e.modifiersData[n]._skip=!0,e.placement=T,e.reset=!0)}},requiresIfExists:["offset"],data:{_skip:!1}};function De(t,e,i){return void 0===i&&(i={x:0,y:0}),{top:t.top-e.height-i.y,right:t.right-e.width+i.x,bottom:t.bottom-e.height+i.y,left:t.left-e.width-i.x}}function Se(t){return[mt,_t,gt,bt].some((function(e){return t[e]>=0}))}const Ne={name:"hide",enabled:!0,phase:"main",requiresIfExists:["preventOverflow"],fn:function(t){var e=t.state,i=t.name,n=e.rects.reference,s=e.rects.popper,o=e.modifiersData.preventOverflow,r=ke(e,{elementContext:"reference"}),a=ke(e,{altBoundary:!0}),l=De(r,n),c=De(a,s,o),h=Se(l),d=Se(c);e.modifiersData[i]={referenceClippingOffsets:l,popperEscapeOffsets:c,isReferenceHidden:h,hasPopperEscaped:d},e.attributes.popper=Object.assign({},e.attributes.popper,{"data-popper-reference-hidden":h,"data-popper-escaped":d})}},Ie={name:"offset",enabled:!0,phase:"main",requires:["popperOffsets"],fn:function(t){var e=t.state,i=t.options,n=t.name,s=i.offset,o=void 0===s?[0,0]:s,r=Lt.reduce((function(t,i){return t[i]=function(t,e,i){var n=Ut(t),s=[bt,mt].indexOf(n)>=0?-1:1,o="function"==typeof i?i(Object.assign({},e,{placement:t})):i,r=o[0],a=o[1];return r=r||0,a=(a||0)*s,[bt,_t].indexOf(n)>=0?{x:a,y:r}:{x:r,y:a}}(i,e.rects,o),t}),{}),a=r[e.placement],l=a.x,c=a.y;null!=e.modifiersData.popperOffsets&&(e.modifiersData.popperOffsets.x+=l,e.modifiersData.popperOffsets.y+=c),e.modifiersData[n]=r}},Pe={name:"popperOffsets",enabled:!0,phase:"read",fn:function(t){var e=t.state,i=t.name;e.modifiersData[i]=Ce({reference:e.rects.reference,element:e.rects.popper,strategy:"absolute",placement:e.placement})},data:{}},je={name:"preventOverflow",enabled:!0,phase:"main",fn:function(t){var e=t.state,i=t.options,n=t.name,s=i.mainAxis,o=void 0===s||s,r=i.altAxis,a=void 0!==r&&r,l=i.boundary,c=i.rootBoundary,h=i.altBoundary,d=i.padding,u=i.tether,f=void 0===u||u,p=i.tetherOffset,m=void 0===p?0:p,g=ke(e,{boundary:l,rootBoundary:c,padding:d,altBoundary:h}),_=Ut(e.placement),b=ce(e.placement),v=!b,y=ee(_),w="x"===y?"y":"x",E=e.modifiersData.popperOffsets,A=e.rects.reference,T=e.rects.popper,O="function"==typeof m?m(Object.assign({},e.rects,{placement:e.placement})):m,C={x:0,y:0};if(E){if(o||a){var k="y"===y?mt:bt,L="y"===y?gt:_t,x="y"===y?"height":"width",D=E[y],S=E[y]+g[k],N=E[y]-g[L],I=f?-T[x]/2:0,P=b===wt?A[x]:T[x],j=b===wt?-T[x]:-A[x],M=e.elements.arrow,H=f&&M?Kt(M):{width:0,height:0},B=e.modifiersData["arrow#persistent"]?e.modifiersData["arrow#persistent"].padding:{top:0,right:0,bottom:0,left:0},R=B[k],W=B[L],$=oe(0,A[x],H[x]),z=v?A[x]/2-I-$-R-O:P-$-R-O,q=v?-A[x]/2+I+$+W+O:j+$+W+O,F=e.elements.arrow&&te(e.elements.arrow),U=F?"y"===y?F.clientTop||0:F.clientLeft||0:0,V=e.modifiersData.offset?e.modifiersData.offset[e.placement][y]:0,K=E[y]+z-V-U,X=E[y]+q-V;if(o){var Y=oe(f?ne(S,K):S,D,f?ie(N,X):N);E[y]=Y,C[y]=Y-D}if(a){var Q="x"===y?mt:bt,G="x"===y?gt:_t,Z=E[w],J=Z+g[Q],tt=Z-g[G],et=oe(f?ne(J,K):J,Z,f?ie(tt,X):tt);E[w]=et,C[w]=et-Z}}e.modifiersData[n]=C}},requiresIfExists:["offset"]};function Me(t,e,i){void 0===i&&(i=!1);var n=zt(e);zt(e)&&function(t){var e=t.getBoundingClientRect();e.width,t.offsetWidth,e.height,t.offsetHeight}(e);var s,o,r=Gt(e),a=Vt(t),l={scrollLeft:0,scrollTop:0},c={x:0,y:0};return(n||!n&&!i)&&(("body"!==Rt(e)||we(r))&&(l=(s=e)!==Wt(s)&&zt(s)?{scrollLeft:(o=s).scrollLeft,scrollTop:o.scrollTop}:ve(s)),zt(e)?((c=Vt(e)).x+=e.clientLeft,c.y+=e.clientTop):r&&(c.x=ye(r))),{x:a.left+l.scrollLeft-c.x,y:a.top+l.scrollTop-c.y,width:a.width,height:a.height}}function He(t){var e=new Map,i=new Set,n=[];function s(t){i.add(t.name),[].concat(t.requires||[],t.requiresIfExists||[]).forEach((function(t){if(!i.has(t)){var n=e.get(t);n&&s(n)}})),n.push(t)}return t.forEach((function(t){e.set(t.name,t)})),t.forEach((function(t){i.has(t.name)||s(t)})),n}var Be={placement:"bottom",modifiers:[],strategy:"absolute"};function Re(){for(var t=arguments.length,e=new Array(t),i=0;i<t;i++)e[i]=arguments[i];return!e.some((function(t){return!(t&&"function"==typeof t.getBoundingClientRect)}))}function We(t){void 0===t&&(t={});var e=t,i=e.defaultModifiers,n=void 0===i?[]:i,s=e.defaultOptions,o=void 0===s?Be:s;return function(t,e,i){void 0===i&&(i=o);var s,r,a={placement:"bottom",orderedModifiers:[],options:Object.assign({},Be,o),modifiersData:{},elements:{reference:t,popper:e},attributes:{},styles:{}},l=[],c=!1,h={state:a,setOptions:function(i){var s="function"==typeof i?i(a.options):i;d(),a.options=Object.assign({},o,a.options,s),a.scrollParents={reference:$t(t)?Ae(t):t.contextElement?Ae(t.contextElement):[],popper:Ae(e)};var r,c,u=function(t){var e=He(t);return Bt.reduce((function(t,i){return t.concat(e.filter((function(t){return t.phase===i})))}),[])}((r=[].concat(n,a.options.modifiers),c=r.reduce((function(t,e){var i=t[e.name];return t[e.name]=i?Object.assign({},i,e,{options:Object.assign({},i.options,e.options),data:Object.assign({},i.data,e.data)}):e,t}),{}),Object.keys(c).map((function(t){return c[t]}))));return a.orderedModifiers=u.filter((function(t){return t.enabled})),a.orderedModifiers.forEach((function(t){var e=t.name,i=t.options,n=void 0===i?{}:i,s=t.effect;if("function"==typeof s){var o=s({state:a,name:e,instance:h,options:n});l.push(o||function(){})}})),h.update()},forceUpdate:function(){if(!c){var t=a.elements,e=t.reference,i=t.popper;if(Re(e,i)){a.rects={reference:Me(e,te(i),"fixed"===a.options.strategy),popper:Kt(i)},a.reset=!1,a.placement=a.options.placement,a.orderedModifiers.forEach((function(t){return a.modifiersData[t.name]=Object.assign({},t.data)}));for(var n=0;n<a.orderedModifiers.length;n++)if(!0!==a.reset){var s=a.orderedModifiers[n],o=s.fn,r=s.options,l=void 0===r?{}:r,d=s.name;"function"==typeof o&&(a=o({state:a,options:l,name:d,instance:h})||a)}else a.reset=!1,n=-1}}},update:(s=function(){return new Promise((function(t){h.forceUpdate(),t(a)}))},function(){return r||(r=new Promise((function(t){Promise.resolve().then((function(){r=void 0,t(s())}))}))),r}),destroy:function(){d(),c=!0}};if(!Re(t,e))return h;function d(){l.forEach((function(t){return t()})),l=[]}return h.setOptions(i).then((function(t){!c&&i.onFirstUpdate&&i.onFirstUpdate(t)})),h}}var $e=We(),ze=We({defaultModifiers:[pe,Pe,ue,Ft]}),qe=We({defaultModifiers:[pe,Pe,ue,Ft,Ie,xe,je,le,Ne]});const Fe=Object.freeze({__proto__:null,popperGenerator:We,detectOverflow:ke,createPopperBase:$e,createPopper:qe,createPopperLite:ze,top:mt,bottom:gt,right:_t,left:bt,auto:vt,basePlacements:yt,start:wt,end:Et,clippingParents:At,viewport:Tt,popper:Ot,reference:Ct,variationPlacements:kt,placements:Lt,beforeRead:xt,read:Dt,afterRead:St,beforeMain:Nt,main:It,afterMain:Pt,beforeWrite:jt,write:Mt,afterWrite:Ht,modifierPhases:Bt,applyStyles:Ft,arrow:le,computeStyles:ue,eventListeners:pe,flip:xe,hide:Ne,offset:Ie,popperOffsets:Pe,preventOverflow:je}),Ue="dropdown",Ve="Escape",Ke="Space",Xe="ArrowUp",Ye="ArrowDown",Qe=new RegExp("ArrowUp|ArrowDown|Escape"),Ge="click.bs.dropdown.data-api",Ze="keydown.bs.dropdown.data-api",Je="show",ti='[data-bs-toggle="dropdown"]',ei=".dropdown-menu",ii=m()?"top-end":"top-start",ni=m()?"top-start":"top-end",si=m()?"bottom-end":"bottom-start",oi=m()?"bottom-start":"bottom-end",ri=m()?"left-start":"right-start",ai=m()?"right-start":"left-start",li={offset:[0,2],boundary:"clippingParents",reference:"toggle",display:"dynamic",popperConfig:null,autoClose:!0},ci={offset:"(array|string|function)",boundary:"(string|element)",reference:"(string|element|object)",display:"string",popperConfig:"(null|object|function)",autoClose:"(boolean|string)"};class hi extends B{constructor(t,e){super(t),this._popper=null,this._config=this._getConfig(e),this._menu=this._getMenuElement(),this._inNavbar=this._detectNavbar()}static get Default(){return li}static get DefaultType(){return ci}static get NAME(){return Ue}toggle(){return this._isShown()?this.hide():this.show()}show(){if(c(this._element)||this._isShown(this._menu))return;const t={relatedTarget:this._element};if(j.trigger(this._element,"show.bs.dropdown",t).defaultPrevented)return;const e=hi.getParentFromElement(this._element);this._inNavbar?U.setDataAttribute(this._menu,"popper","none"):this._createPopper(e),"ontouchstart"in document.documentElement&&!e.closest(".navbar-nav")&&[].concat(...document.body.children).forEach((t=>j.on(t,"mouseover",d))),this._element.focus(),this._element.setAttribute("aria-expanded",!0),this._menu.classList.add(Je),this._element.classList.add(Je),j.trigger(this._element,"shown.bs.dropdown",t)}hide(){if(c(this._element)||!this._isShown(this._menu))return;const t={relatedTarget:this._element};this._completeHide(t)}dispose(){this._popper&&this._popper.destroy(),super.dispose()}update(){this._inNavbar=this._detectNavbar(),this._popper&&this._popper.update()}_completeHide(t){j.trigger(this._element,"hide.bs.dropdown",t).defaultPrevented||("ontouchstart"in document.documentElement&&[].concat(...document.body.children).forEach((t=>j.off(t,"mouseover",d))),this._popper&&this._popper.destroy(),this._menu.classList.remove(Je),this._element.classList.remove(Je),this._element.setAttribute("aria-expanded","false"),U.removeDataAttribute(this._menu,"popper"),j.trigger(this._element,"hidden.bs.dropdown",t))}_getConfig(t){if(t={...this.constructor.Default,...U.getDataAttributes(this._element),...t},a(Ue,t,this.constructor.DefaultType),"object"==typeof t.reference&&!o(t.reference)&&"function"!=typeof t.reference.getBoundingClientRect)throw new TypeError(`${Ue.toUpperCase()}: Option "reference" provided type "object" without a required "getBoundingClientRect" method.`);return t}_createPopper(t){if(void 0===Fe)throw new TypeError("Bootstrap's dropdowns require Popper (https://popper.js.org)");let e=this._element;"parent"===this._config.reference?e=t:o(this._config.reference)?e=r(this._config.reference):"object"==typeof this._config.reference&&(e=this._config.reference);const i=this._getPopperConfig(),n=i.modifiers.find((t=>"applyStyles"===t.name&&!1===t.enabled));this._popper=qe(e,this._menu,i),n&&U.setDataAttribute(this._menu,"popper","static")}_isShown(t=this._element){return t.classList.contains(Je)}_getMenuElement(){return V.next(this._element,ei)[0]}_getPlacement(){const t=this._element.parentNode;if(t.classList.contains("dropend"))return ri;if(t.classList.contains("dropstart"))return ai;const e="end"===getComputedStyle(this._menu).getPropertyValue("--bs-position").trim();return t.classList.contains("dropup")?e?ni:ii:e?oi:si}_detectNavbar(){return null!==this._element.closest(".navbar")}_getOffset(){const{offset:t}=this._config;return"string"==typeof t?t.split(",").map((t=>Number.parseInt(t,10))):"function"==typeof t?e=>t(e,this._element):t}_getPopperConfig(){const t={placement:this._getPlacement(),modifiers:[{name:"preventOverflow",options:{boundary:this._config.boundary}},{name:"offset",options:{offset:this._getOffset()}}]};return"static"===this._config.display&&(t.modifiers=[{name:"applyStyles",enabled:!1}]),{...t,..."function"==typeof this._config.popperConfig?this._config.popperConfig(t):this._config.popperConfig}}_selectMenuItem({key:t,target:e}){const i=V.find(".dropdown-menu .dropdown-item:not(.disabled):not(:disabled)",this._menu).filter(l);i.length&&v(i,e,t===Ye,!i.includes(e)).focus()}static jQueryInterface(t){return this.each((function(){const e=hi.getOrCreateInstance(this,t);if("string"==typeof t){if(void 0===e[t])throw new TypeError(`No method named "${t}"`);e[t]()}}))}static clearMenus(t){if(t&&(2===t.button||"keyup"===t.type&&"Tab"!==t.key))return;const e=V.find(ti);for(let i=0,n=e.length;i<n;i++){const n=hi.getInstance(e[i]);if(!n||!1===n._config.autoClose)continue;if(!n._isShown())continue;const s={relatedTarget:n._element};if(t){const e=t.composedPath(),i=e.includes(n._menu);if(e.includes(n._element)||"inside"===n._config.autoClose&&!i||"outside"===n._config.autoClose&&i)continue;if(n._menu.contains(t.target)&&("keyup"===t.type&&"Tab"===t.key||/input|select|option|textarea|form/i.test(t.target.tagName)))continue;"click"===t.type&&(s.clickEvent=t)}n._completeHide(s)}}static getParentFromElement(t){return n(t)||t.parentNode}static dataApiKeydownHandler(t){if(/input|textarea/i.test(t.target.tagName)?t.key===Ke||t.key!==Ve&&(t.key!==Ye&&t.key!==Xe||t.target.closest(ei)):!Qe.test(t.key))return;const e=this.classList.contains(Je);if(!e&&t.key===Ve)return;if(t.preventDefault(),t.stopPropagation(),c(this))return;const i=this.matches(ti)?this:V.prev(this,ti)[0],n=hi.getOrCreateInstance(i);if(t.key!==Ve)return t.key===Xe||t.key===Ye?(e||n.show(),void n._selectMenuItem(t)):void(e&&t.key!==Ke||hi.clearMenus());n.hide()}}j.on(document,Ze,ti,hi.dataApiKeydownHandler),j.on(document,Ze,ei,hi.dataApiKeydownHandler),j.on(document,Ge,hi.clearMenus),j.on(document,"keyup.bs.dropdown.data-api",hi.clearMenus),j.on(document,Ge,ti,(function(t){t.preventDefault(),hi.getOrCreateInstance(this).toggle()})),g(hi);const di=".fixed-top, .fixed-bottom, .is-fixed, .sticky-top",ui=".sticky-top";class fi{constructor(){this._element=document.body}getWidth(){const t=document.documentElement.clientWidth;return Math.abs(window.innerWidth-t)}hide(){const t=this.getWidth();this._disableOverFlow(),this._setElementAttributes(this._element,"paddingRight",(e=>e+t)),this._setElementAttributes(di,"paddingRight",(e=>e+t)),this._setElementAttributes(ui,"marginRight",(e=>e-t))}_disableOverFlow(){this._saveInitialAttribute(this._element,"overflow"),this._element.style.overflow="hidden"}_setElementAttributes(t,e,i){const n=this.getWidth();this._applyManipulationCallback(t,(t=>{if(t!==this._element&&window.innerWidth>t.clientWidth+n)return;this._saveInitialAttribute(t,e);const s=window.getComputedStyle(t)[e];t.style[e]=`${i(Number.parseFloat(s))}px`}))}reset(){this._resetElementAttributes(this._element,"overflow"),this._resetElementAttributes(this._element,"paddingRight"),this._resetElementAttributes(di,"paddingRight"),this._resetElementAttributes(ui,"marginRight")}_saveInitialAttribute(t,e){const i=t.style[e];i&&U.setDataAttribute(t,e,i)}_resetElementAttributes(t,e){this._applyManipulationCallback(t,(t=>{const i=U.getDataAttribute(t,e);void 0===i?t.style.removeProperty(e):(U.removeDataAttribute(t,e),t.style[e]=i)}))}_applyManipulationCallback(t,e){o(t)?e(t):V.find(t,this._element).forEach(e)}isOverflowing(){return this.getWidth()>0}}const pi={className:"modal-backdrop",isVisible:!0,isAnimated:!1,rootElement:"body",clickCallback:null},mi={className:"string",isVisible:"boolean",isAnimated:"boolean",rootElement:"(element|string)",clickCallback:"(function|null)"},gi="show",_i="mousedown.bs.backdrop";class bi{constructor(t){this._config=this._getConfig(t),this._isAppended=!1,this._element=null}show(t){this._config.isVisible?(this._append(),this._config.isAnimated&&u(this._getElement()),this._getElement().classList.add(gi),this._emulateAnimation((()=>{_(t)}))):_(t)}hide(t){this._config.isVisible?(this._getElement().classList.remove(gi),this._emulateAnimation((()=>{this.dispose(),_(t)}))):_(t)}_getElement(){if(!this._element){const t=document.createElement("div");t.className=this._config.className,this._config.isAnimated&&t.classList.add("fade"),this._element=t}return this._element}_getConfig(t){return(t={...pi,..."object"==typeof t?t:{}}).rootElement=r(t.rootElement),a("backdrop",t,mi),t}_append(){this._isAppended||(this._config.rootElement.append(this._getElement()),j.on(this._getElement(),_i,(()=>{_(this._config.clickCallback)})),this._isAppended=!0)}dispose(){this._isAppended&&(j.off(this._element,_i),this._element.remove(),this._isAppended=!1)}_emulateAnimation(t){b(t,this._getElement(),this._config.isAnimated)}}const vi={trapElement:null,autofocus:!0},yi={trapElement:"element",autofocus:"boolean"},wi=".bs.focustrap",Ei="backward";class Ai{constructor(t){this._config=this._getConfig(t),this._isActive=!1,this._lastTabNavDirection=null}activate(){const{trapElement:t,autofocus:e}=this._config;this._isActive||(e&&t.focus(),j.off(document,wi),j.on(document,"focusin.bs.focustrap",(t=>this._handleFocusin(t))),j.on(document,"keydown.tab.bs.focustrap",(t=>this._handleKeydown(t))),this._isActive=!0)}deactivate(){this._isActive&&(this._isActive=!1,j.off(document,wi))}_handleFocusin(t){const{target:e}=t,{trapElement:i}=this._config;if(e===document||e===i||i.contains(e))return;const n=V.focusableChildren(i);0===n.length?i.focus():this._lastTabNavDirection===Ei?n[n.length-1].focus():n[0].focus()}_handleKeydown(t){"Tab"===t.key&&(this._lastTabNavDirection=t.shiftKey?Ei:"forward")}_getConfig(t){return t={...vi,..."object"==typeof t?t:{}},a("focustrap",t,yi),t}}const Ti="modal",Oi="Escape",Ci={backdrop:!0,keyboard:!0,focus:!0},ki={backdrop:"(boolean|string)",keyboard:"boolean",focus:"boolean"},Li="hidden.bs.modal",xi="show.bs.modal",Di="resize.bs.modal",Si="click.dismiss.bs.modal",Ni="keydown.dismiss.bs.modal",Ii="mousedown.dismiss.bs.modal",Pi="modal-open",ji="show",Mi="modal-static";class Hi extends B{constructor(t,e){super(t),this._config=this._getConfig(e),this._dialog=V.findOne(".modal-dialog",this._element),this._backdrop=this._initializeBackDrop(),this._focustrap=this._initializeFocusTrap(),this._isShown=!1,this._ignoreBackdropClick=!1,this._isTransitioning=!1,this._scrollBar=new fi}static get Default(){return Ci}static get NAME(){return Ti}toggle(t){return this._isShown?this.hide():this.show(t)}show(t){this._isShown||this._isTransitioning||j.trigger(this._element,xi,{relatedTarget:t}).defaultPrevented||(this._isShown=!0,this._isAnimated()&&(this._isTransitioning=!0),this._scrollBar.hide(),document.body.classList.add(Pi),this._adjustDialog(),this._setEscapeEvent(),this._setResizeEvent(),j.on(this._dialog,Ii,(()=>{j.one(this._element,"mouseup.dismiss.bs.modal",(t=>{t.target===this._element&&(this._ignoreBackdropClick=!0)}))})),this._showBackdrop((()=>this._showElement(t))))}hide(){if(!this._isShown||this._isTransitioning)return;if(j.trigger(this._element,"hide.bs.modal").defaultPrevented)return;this._isShown=!1;const t=this._isAnimated();t&&(this._isTransitioning=!0),this._setEscapeEvent(),this._setResizeEvent(),this._focustrap.deactivate(),this._element.classList.remove(ji),j.off(this._element,Si),j.off(this._dialog,Ii),this._queueCallback((()=>this._hideModal()),this._element,t)}dispose(){[window,this._dialog].forEach((t=>j.off(t,".bs.modal"))),this._backdrop.dispose(),this._focustrap.deactivate(),super.dispose()}handleUpdate(){this._adjustDialog()}_initializeBackDrop(){return new bi({isVisible:Boolean(this._config.backdrop),isAnimated:this._isAnimated()})}_initializeFocusTrap(){return new Ai({trapElement:this._element})}_getConfig(t){return t={...Ci,...U.getDataAttributes(this._element),..."object"==typeof t?t:{}},a(Ti,t,ki),t}_showElement(t){const e=this._isAnimated(),i=V.findOne(".modal-body",this._dialog);this._element.parentNode&&this._element.parentNode.nodeType===Node.ELEMENT_NODE||document.body.append(this._element),this._element.style.display="block",this._element.removeAttribute("aria-hidden"),this._element.setAttribute("aria-modal",!0),this._element.setAttribute("role","dialog"),this._element.scrollTop=0,i&&(i.scrollTop=0),e&&u(this._element),this._element.classList.add(ji),this._queueCallback((()=>{this._config.focus&&this._focustrap.activate(),this._isTransitioning=!1,j.trigger(this._element,"shown.bs.modal",{relatedTarget:t})}),this._dialog,e)}_setEscapeEvent(){this._isShown?j.on(this._element,Ni,(t=>{this._config.keyboard&&t.key===Oi?(t.preventDefault(),this.hide()):this._config.keyboard||t.key!==Oi||this._triggerBackdropTransition()})):j.off(this._element,Ni)}_setResizeEvent(){this._isShown?j.on(window,Di,(()=>this._adjustDialog())):j.off(window,Di)}_hideModal(){this._element.style.display="none",this._element.setAttribute("aria-hidden",!0),this._element.removeAttribute("aria-modal"),this._element.removeAttribute("role"),this._isTransitioning=!1,this._backdrop.hide((()=>{document.body.classList.remove(Pi),this._resetAdjustments(),this._scrollBar.reset(),j.trigger(this._element,Li)}))}_showBackdrop(t){j.on(this._element,Si,(t=>{this._ignoreBackdropClick?this._ignoreBackdropClick=!1:t.target===t.currentTarget&&(!0===this._config.backdrop?this.hide():"static"===this._config.backdrop&&this._triggerBackdropTransition())})),this._backdrop.show(t)}_isAnimated(){return this._element.classList.contains("fade")}_triggerBackdropTransition(){if(j.trigger(this._element,"hidePrevented.bs.modal").defaultPrevented)return;const{classList:t,scrollHeight:e,style:i}=this._element,n=e>document.documentElement.clientHeight;!n&&"hidden"===i.overflowY||t.contains(Mi)||(n||(i.overflowY="hidden"),t.add(Mi),this._queueCallback((()=>{t.remove(Mi),n||this._queueCallback((()=>{i.overflowY=""}),this._dialog)}),this._dialog),this._element.focus())}_adjustDialog(){const t=this._element.scrollHeight>document.documentElement.clientHeight,e=this._scrollBar.getWidth(),i=e>0;(!i&&t&&!m()||i&&!t&&m())&&(this._element.style.paddingLeft=`${e}px`),(i&&!t&&!m()||!i&&t&&m())&&(this._element.style.paddingRight=`${e}px`)}_resetAdjustments(){this._element.style.paddingLeft="",this._element.style.paddingRight=""}static jQueryInterface(t,e){return this.each((function(){const i=Hi.getOrCreateInstance(this,t);if("string"==typeof t){if(void 0===i[t])throw new TypeError(`No method named "${t}"`);i[t](e)}}))}}j.on(document,"click.bs.modal.data-api",'[data-bs-toggle="modal"]',(function(t){const e=n(this);["A","AREA"].includes(this.tagName)&&t.preventDefault(),j.one(e,xi,(t=>{t.defaultPrevented||j.one(e,Li,(()=>{l(this)&&this.focus()}))}));const i=V.findOne(".modal.show");i&&Hi.getInstance(i).hide(),Hi.getOrCreateInstance(e).toggle(this)})),R(Hi),g(Hi);const Bi="offcanvas",Ri={backdrop:!0,keyboard:!0,scroll:!1},Wi={backdrop:"boolean",keyboard:"boolean",scroll:"boolean"},$i="show",zi=".offcanvas.show",qi="hidden.bs.offcanvas";class Fi extends B{constructor(t,e){super(t),this._config=this._getConfig(e),this._isShown=!1,this._backdrop=this._initializeBackDrop(),this._focustrap=this._initializeFocusTrap(),this._addEventListeners()}static get NAME(){return Bi}static get Default(){return Ri}toggle(t){return this._isShown?this.hide():this.show(t)}show(t){this._isShown||j.trigger(this._element,"show.bs.offcanvas",{relatedTarget:t}).defaultPrevented||(this._isShown=!0,this._element.style.visibility="visible",this._backdrop.show(),this._config.scroll||(new fi).hide(),this._element.removeAttribute("aria-hidden"),this._element.setAttribute("aria-modal",!0),this._element.setAttribute("role","dialog"),this._element.classList.add($i),this._queueCallback((()=>{this._config.scroll||this._focustrap.activate(),j.trigger(this._element,"shown.bs.offcanvas",{relatedTarget:t})}),this._element,!0))}hide(){this._isShown&&(j.trigger(this._element,"hide.bs.offcanvas").defaultPrevented||(this._focustrap.deactivate(),this._element.blur(),this._isShown=!1,this._element.classList.remove($i),this._backdrop.hide(),this._queueCallback((()=>{this._element.setAttribute("aria-hidden",!0),this._element.removeAttribute("aria-modal"),this._element.removeAttribute("role"),this._element.style.visibility="hidden",this._config.scroll||(new fi).reset(),j.trigger(this._element,qi)}),this._element,!0)))}dispose(){this._backdrop.dispose(),this._focustrap.deactivate(),super.dispose()}_getConfig(t){return t={...Ri,...U.getDataAttributes(this._element),..."object"==typeof t?t:{}},a(Bi,t,Wi),t}_initializeBackDrop(){return new bi({className:"offcanvas-backdrop",isVisible:this._config.backdrop,isAnimated:!0,rootElement:this._element.parentNode,clickCallback:()=>this.hide()})}_initializeFocusTrap(){return new Ai({trapElement:this._element})}_addEventListeners(){j.on(this._element,"keydown.dismiss.bs.offcanvas",(t=>{this._config.keyboard&&"Escape"===t.key&&this.hide()}))}static jQueryInterface(t){return this.each((function(){const e=Fi.getOrCreateInstance(this,t);if("string"==typeof t){if(void 0===e[t]||t.startsWith("_")||"constructor"===t)throw new TypeError(`No method named "${t}"`);e[t](this)}}))}}j.on(document,"click.bs.offcanvas.data-api",'[data-bs-toggle="offcanvas"]',(function(t){const e=n(this);if(["A","AREA"].includes(this.tagName)&&t.preventDefault(),c(this))return;j.one(e,qi,(()=>{l(this)&&this.focus()}));const i=V.findOne(zi);i&&i!==e&&Fi.getInstance(i).hide(),Fi.getOrCreateInstance(e).toggle(this)})),j.on(window,"load.bs.offcanvas.data-api",(()=>V.find(zi).forEach((t=>Fi.getOrCreateInstance(t).show())))),R(Fi),g(Fi);const Ui=new Set(["background","cite","href","itemtype","longdesc","poster","src","xlink:href"]),Vi=/^(?:(?:https?|mailto|ftp|tel|file|sms):|[^#&/:?]*(?:[#/?]|$))/i,Ki=/^data:(?:image\/(?:bmp|gif|jpeg|jpg|png|tiff|webp)|video\/(?:mpeg|mp4|ogg|webm)|audio\/(?:mp3|oga|ogg|opus));base64,[\d+/a-z]+=*$/i,Xi=(t,e)=>{const i=t.nodeName.toLowerCase();if(e.includes(i))return!Ui.has(i)||Boolean(Vi.test(t.nodeValue)||Ki.test(t.nodeValue));const n=e.filter((t=>t instanceof RegExp));for(let t=0,e=n.length;t<e;t++)if(n[t].test(i))return!0;return!1};function Yi(t,e,i){if(!t.length)return t;if(i&&"function"==typeof i)return i(t);const n=(new window.DOMParser).parseFromString(t,"text/html"),s=[].concat(...n.body.querySelectorAll("*"));for(let t=0,i=s.length;t<i;t++){const i=s[t],n=i.nodeName.toLowerCase();if(!Object.keys(e).includes(n)){i.remove();continue}const o=[].concat(...i.attributes),r=[].concat(e["*"]||[],e[n]||[]);o.forEach((t=>{Xi(t,r)||i.removeAttribute(t.nodeName)}))}return n.body.innerHTML}const Qi="tooltip",Gi=new Set(["sanitize","allowList","sanitizeFn"]),Zi={animation:"boolean",template:"string",title:"(string|element|function)",trigger:"string",delay:"(number|object)",html:"boolean",selector:"(string|boolean)",placement:"(string|function)",offset:"(array|string|function)",container:"(string|element|boolean)",fallbackPlacements:"array",boundary:"(string|element)",customClass:"(string|function)",sanitize:"boolean",sanitizeFn:"(null|function)",allowList:"object",popperConfig:"(null|object|function)"},Ji={AUTO:"auto",TOP:"top",RIGHT:m()?"left":"right",BOTTOM:"bottom",LEFT:m()?"right":"left"},tn={animation:!0,template:'<div class="tooltip" role="tooltip"><div class="tooltip-arrow"></div><div class="tooltip-inner"></div></div>',trigger:"hover focus",title:"",delay:0,html:!1,selector:!1,placement:"top",offset:[0,0],container:!1,fallbackPlacements:["top","right","bottom","left"],boundary:"clippingParents",customClass:"",sanitize:!0,sanitizeFn:null,allowList:{"*":["class","dir","id","lang","role",/^aria-[\w-]*$/i],a:["target","href","title","rel"],area:[],b:[],br:[],col:[],code:[],div:[],em:[],hr:[],h1:[],h2:[],h3:[],h4:[],h5:[],h6:[],i:[],img:["src","srcset","alt","title","width","height"],li:[],ol:[],p:[],pre:[],s:[],small:[],span:[],sub:[],sup:[],strong:[],u:[],ul:[]},popperConfig:null},en={HIDE:"hide.bs.tooltip",HIDDEN:"hidden.bs.tooltip",SHOW:"show.bs.tooltip",SHOWN:"shown.bs.tooltip",INSERTED:"inserted.bs.tooltip",CLICK:"click.bs.tooltip",FOCUSIN:"focusin.bs.tooltip",FOCUSOUT:"focusout.bs.tooltip",MOUSEENTER:"mouseenter.bs.tooltip",MOUSELEAVE:"mouseleave.bs.tooltip"},nn="fade",sn="show",on="show",rn="out",an=".tooltip-inner",ln=".modal",cn="hide.bs.modal",hn="hover",dn="focus";class un extends B{constructor(t,e){if(void 0===Fe)throw new TypeError("Bootstrap's tooltips require Popper (https://popper.js.org)");super(t),this._isEnabled=!0,this._timeout=0,this._hoverState="",this._activeTrigger={},this._popper=null,this._config=this._getConfig(e),this.tip=null,this._setListeners()}static get Default(){return tn}static get NAME(){return Qi}static get Event(){return en}static get DefaultType(){return Zi}enable(){this._isEnabled=!0}disable(){this._isEnabled=!1}toggleEnabled(){this._isEnabled=!this._isEnabled}toggle(t){if(this._isEnabled)if(t){const e=this._initializeOnDelegatedTarget(t);e._activeTrigger.click=!e._activeTrigger.click,e._isWithActiveTrigger()?e._enter(null,e):e._leave(null,e)}else{if(this.getTipElement().classList.contains(sn))return void this._leave(null,this);this._enter(null,this)}}dispose(){clearTimeout(this._timeout),j.off(this._element.closest(ln),cn,this._hideModalHandler),this.tip&&this.tip.remove(),this._disposePopper(),super.dispose()}show(){if("none"===this._element.style.display)throw new Error("Please use show on visible elements");if(!this.isWithContent()||!this._isEnabled)return;const t=j.trigger(this._element,this.constructor.Event.SHOW),e=h(this._element),i=null===e?this._element.ownerDocument.documentElement.contains(this._element):e.contains(this._element);if(t.defaultPrevented||!i)return;"tooltip"===this.constructor.NAME&&this.tip&&this.getTitle()!==this.tip.querySelector(an).innerHTML&&(this._disposePopper(),this.tip.remove(),this.tip=null);const n=this.getTipElement(),s=(t=>{do{t+=Math.floor(1e6*Math.random())}while(document.getElementById(t));return t})(this.constructor.NAME);n.setAttribute("id",s),this._element.setAttribute("aria-describedby",s),this._config.animation&&n.classList.add(nn);const o="function"==typeof this._config.placement?this._config.placement.call(this,n,this._element):this._config.placement,r=this._getAttachment(o);this._addAttachmentClass(r);const{container:a}=this._config;H.set(n,this.constructor.DATA_KEY,this),this._element.ownerDocument.documentElement.contains(this.tip)||(a.append(n),j.trigger(this._element,this.constructor.Event.INSERTED)),this._popper?this._popper.update():this._popper=qe(this._element,n,this._getPopperConfig(r)),n.classList.add(sn);const l=this._resolvePossibleFunction(this._config.customClass);l&&n.classList.add(...l.split(" ")),"ontouchstart"in document.documentElement&&[].concat(...document.body.children).forEach((t=>{j.on(t,"mouseover",d)}));const c=this.tip.classList.contains(nn);this._queueCallback((()=>{const t=this._hoverState;this._hoverState=null,j.trigger(this._element,this.constructor.Event.SHOWN),t===rn&&this._leave(null,this)}),this.tip,c)}hide(){if(!this._popper)return;const t=this.getTipElement();if(j.trigger(this._element,this.constructor.Event.HIDE).defaultPrevented)return;t.classList.remove(sn),"ontouchstart"in document.documentElement&&[].concat(...document.body.children).forEach((t=>j.off(t,"mouseover",d))),this._activeTrigger.click=!1,this._activeTrigger.focus=!1,this._activeTrigger.hover=!1;const e=this.tip.classList.contains(nn);this._queueCallback((()=>{this._isWithActiveTrigger()||(this._hoverState!==on&&t.remove(),this._cleanTipClass(),this._element.removeAttribute("aria-describedby"),j.trigger(this._element,this.constructor.Event.HIDDEN),this._disposePopper())}),this.tip,e),this._hoverState=""}update(){null!==this._popper&&this._popper.update()}isWithContent(){return Boolean(this.getTitle())}getTipElement(){if(this.tip)return this.tip;const t=document.createElement("div");t.innerHTML=this._config.template;const e=t.children[0];return this.setContent(e),e.classList.remove(nn,sn),this.tip=e,this.tip}setContent(t){this._sanitizeAndSetContent(t,this.getTitle(),an)}_sanitizeAndSetContent(t,e,i){const n=V.findOne(i,t);e||!n?this.setElementContent(n,e):n.remove()}setElementContent(t,e){if(null!==t)return o(e)?(e=r(e),void(this._config.html?e.parentNode!==t&&(t.innerHTML="",t.append(e)):t.textContent=e.textContent)):void(this._config.html?(this._config.sanitize&&(e=Yi(e,this._config.allowList,this._config.sanitizeFn)),t.innerHTML=e):t.textContent=e)}getTitle(){const t=this._element.getAttribute("data-bs-original-title")||this._config.title;return this._resolvePossibleFunction(t)}updateAttachment(t){return"right"===t?"end":"left"===t?"start":t}_initializeOnDelegatedTarget(t,e){return e||this.constructor.getOrCreateInstance(t.delegateTarget,this._getDelegateConfig())}_getOffset(){const{offset:t}=this._config;return"string"==typeof t?t.split(",").map((t=>Number.parseInt(t,10))):"function"==typeof t?e=>t(e,this._element):t}_resolvePossibleFunction(t){return"function"==typeof t?t.call(this._element):t}_getPopperConfig(t){const e={placement:t,modifiers:[{name:"flip",options:{fallbackPlacements:this._config.fallbackPlacements}},{name:"offset",options:{offset:this._getOffset()}},{name:"preventOverflow",options:{boundary:this._config.boundary}},{name:"arrow",options:{element:`.${this.constructor.NAME}-arrow`}},{name:"onChange",enabled:!0,phase:"afterWrite",fn:t=>this._handlePopperPlacementChange(t)}],onFirstUpdate:t=>{t.options.placement!==t.placement&&this._handlePopperPlacementChange(t)}};return{...e,..."function"==typeof this._config.popperConfig?this._config.popperConfig(e):this._config.popperConfig}}_addAttachmentClass(t){this.getTipElement().classList.add(`${this._getBasicClassPrefix()}-${this.updateAttachment(t)}`)}_getAttachment(t){return Ji[t.toUpperCase()]}_setListeners(){this._config.trigger.split(" ").forEach((t=>{if("click"===t)j.on(this._element,this.constructor.Event.CLICK,this._config.selector,(t=>this.toggle(t)));else if("manual"!==t){const e=t===hn?this.constructor.Event.MOUSEENTER:this.constructor.Event.FOCUSIN,i=t===hn?this.constructor.Event.MOUSELEAVE:this.constructor.Event.FOCUSOUT;j.on(this._element,e,this._config.selector,(t=>this._enter(t))),j.on(this._element,i,this._config.selector,(t=>this._leave(t)))}})),this._hideModalHandler=()=>{this._element&&this.hide()},j.on(this._element.closest(ln),cn,this._hideModalHandler),this._config.selector?this._config={...this._config,trigger:"manual",selector:""}:this._fixTitle()}_fixTitle(){const t=this._element.getAttribute("title"),e=typeof this._element.getAttribute("data-bs-original-title");(t||"string"!==e)&&(this._element.setAttribute("data-bs-original-title",t||""),!t||this._element.getAttribute("aria-label")||this._element.textContent||this._element.setAttribute("aria-label",t),this._element.setAttribute("title",""))}_enter(t,e){e=this._initializeOnDelegatedTarget(t,e),t&&(e._activeTrigger["focusin"===t.type?dn:hn]=!0),e.getTipElement().classList.contains(sn)||e._hoverState===on?e._hoverState=on:(clearTimeout(e._timeout),e._hoverState=on,e._config.delay&&e._config.delay.show?e._timeout=setTimeout((()=>{e._hoverState===on&&e.show()}),e._config.delay.show):e.show())}_leave(t,e){e=this._initializeOnDelegatedTarget(t,e),t&&(e._activeTrigger["focusout"===t.type?dn:hn]=e._element.contains(t.relatedTarget)),e._isWithActiveTrigger()||(clearTimeout(e._timeout),e._hoverState=rn,e._config.delay&&e._config.delay.hide?e._timeout=setTimeout((()=>{e._hoverState===rn&&e.hide()}),e._config.delay.hide):e.hide())}_isWithActiveTrigger(){for(const t in this._activeTrigger)if(this._activeTrigger[t])return!0;return!1}_getConfig(t){const e=U.getDataAttributes(this._element);return Object.keys(e).forEach((t=>{Gi.has(t)&&delete e[t]})),(t={...this.constructor.Default,...e,..."object"==typeof t&&t?t:{}}).container=!1===t.container?document.body:r(t.container),"number"==typeof t.delay&&(t.delay={show:t.delay,hide:t.delay}),"number"==typeof t.title&&(t.title=t.title.toString()),"number"==typeof t.content&&(t.content=t.content.toString()),a(Qi,t,this.constructor.DefaultType),t.sanitize&&(t.template=Yi(t.template,t.allowList,t.sanitizeFn)),t}_getDelegateConfig(){const t={};for(const e in this._config)this.constructor.Default[e]!==this._config[e]&&(t[e]=this._config[e]);return t}_cleanTipClass(){const t=this.getTipElement(),e=new RegExp(`(^|\\s)${this._getBasicClassPrefix()}\\S+`,"g"),i=t.getAttribute("class").match(e);null!==i&&i.length>0&&i.map((t=>t.trim())).forEach((e=>t.classList.remove(e)))}_getBasicClassPrefix(){return"bs-tooltip"}_handlePopperPlacementChange(t){const{state:e}=t;e&&(this.tip=e.elements.popper,this._cleanTipClass(),this._addAttachmentClass(this._getAttachment(e.placement)))}_disposePopper(){this._popper&&(this._popper.destroy(),this._popper=null)}static jQueryInterface(t){return this.each((function(){const e=un.getOrCreateInstance(this,t);if("string"==typeof t){if(void 0===e[t])throw new TypeError(`No method named "${t}"`);e[t]()}}))}}g(un);const fn={...un.Default,placement:"right",offset:[0,8],trigger:"click",content:"",template:'<div class="popover" role="tooltip"><div class="popover-arrow"></div><h3 class="popover-header"></h3><div class="popover-body"></div></div>'},pn={...un.DefaultType,content:"(string|element|function)"},mn={HIDE:"hide.bs.popover",HIDDEN:"hidden.bs.popover",SHOW:"show.bs.popover",SHOWN:"shown.bs.popover",INSERTED:"inserted.bs.popover",CLICK:"click.bs.popover",FOCUSIN:"focusin.bs.popover",FOCUSOUT:"focusout.bs.popover",MOUSEENTER:"mouseenter.bs.popover",MOUSELEAVE:"mouseleave.bs.popover"};class gn extends un{static get Default(){return fn}static get NAME(){return"popover"}static get Event(){return mn}static get DefaultType(){return pn}isWithContent(){return this.getTitle()||this._getContent()}setContent(t){this._sanitizeAndSetContent(t,this.getTitle(),".popover-header"),this._sanitizeAndSetContent(t,this._getContent(),".popover-body")}_getContent(){return this._resolvePossibleFunction(this._config.content)}_getBasicClassPrefix(){return"bs-popover"}static jQueryInterface(t){return this.each((function(){const e=gn.getOrCreateInstance(this,t);if("string"==typeof t){if(void 0===e[t])throw new TypeError(`No method named "${t}"`);e[t]()}}))}}g(gn);const _n="scrollspy",bn={offset:10,method:"auto",target:""},vn={offset:"number",method:"string",target:"(string|element)"},yn="active",wn=".nav-link, .list-group-item, .dropdown-item",En="position";class An extends B{constructor(t,e){super(t),this._scrollElement="BODY"===this._element.tagName?window:this._element,this._config=this._getConfig(e),this._offsets=[],this._targets=[],this._activeTarget=null,this._scrollHeight=0,j.on(this._scrollElement,"scroll.bs.scrollspy",(()=>this._process())),this.refresh(),this._process()}static get Default(){return bn}static get NAME(){return _n}refresh(){const t=this._scrollElement===this._scrollElement.window?"offset":En,e="auto"===this._config.method?t:this._config.method,n=e===En?this._getScrollTop():0;this._offsets=[],this._targets=[],this._scrollHeight=this._getScrollHeight(),V.find(wn,this._config.target).map((t=>{const s=i(t),o=s?V.findOne(s):null;if(o){const t=o.getBoundingClientRect();if(t.width||t.height)return[U[e](o).top+n,s]}return null})).filter((t=>t)).sort(((t,e)=>t[0]-e[0])).forEach((t=>{this._offsets.push(t[0]),this._targets.push(t[1])}))}dispose(){j.off(this._scrollElement,".bs.scrollspy"),super.dispose()}_getConfig(t){return(t={...bn,...U.getDataAttributes(this._element),..."object"==typeof t&&t?t:{}}).target=r(t.target)||document.documentElement,a(_n,t,vn),t}_getScrollTop(){return this._scrollElement===window?this._scrollElement.pageYOffset:this._scrollElement.scrollTop}_getScrollHeight(){return this._scrollElement.scrollHeight||Math.max(document.body.scrollHeight,document.documentElement.scrollHeight)}_getOffsetHeight(){return this._scrollElement===window?window.innerHeight:this._scrollElement.getBoundingClientRect().height}_process(){const t=this._getScrollTop()+this._config.offset,e=this._getScrollHeight(),i=this._config.offset+e-this._getOffsetHeight();if(this._scrollHeight!==e&&this.refresh(),t>=i){const t=this._targets[this._targets.length-1];this._activeTarget!==t&&this._activate(t)}else{if(this._activeTarget&&t<this._offsets[0]&&this._offsets[0]>0)return this._activeTarget=null,void this._clear();for(let e=this._offsets.length;e--;)this._activeTarget!==this._targets[e]&&t>=this._offsets[e]&&(void 0===this._offsets[e+1]||t<this._offsets[e+1])&&this._activate(this._targets[e])}}_activate(t){this._activeTarget=t,this._clear();const e=wn.split(",").map((e=>`${e}[data-bs-target="${t}"],${e}[href="${t}"]`)),i=V.findOne(e.join(","),this._config.target);i.classList.add(yn),i.classList.contains("dropdown-item")?V.findOne(".dropdown-toggle",i.closest(".dropdown")).classList.add(yn):V.parents(i,".nav, .list-group").forEach((t=>{V.prev(t,".nav-link, .list-group-item").forEach((t=>t.classList.add(yn))),V.prev(t,".nav-item").forEach((t=>{V.children(t,".nav-link").forEach((t=>t.classList.add(yn)))}))})),j.trigger(this._scrollElement,"activate.bs.scrollspy",{relatedTarget:t})}_clear(){V.find(wn,this._config.target).filter((t=>t.classList.contains(yn))).forEach((t=>t.classList.remove(yn)))}static jQueryInterface(t){return this.each((function(){const e=An.getOrCreateInstance(this,t);if("string"==typeof t){if(void 0===e[t])throw new TypeError(`No method named "${t}"`);e[t]()}}))}}j.on(window,"load.bs.scrollspy.data-api",(()=>{V.find('[data-bs-spy="scroll"]').forEach((t=>new An(t)))})),g(An);const Tn="active",On="fade",Cn="show",kn=".active",Ln=":scope > li > .active";class xn extends B{static get NAME(){return"tab"}show(){if(this._element.parentNode&&this._element.parentNode.nodeType===Node.ELEMENT_NODE&&this._element.classList.contains(Tn))return;let t;const e=n(this._element),i=this._element.closest(".nav, .list-group");if(i){const e="UL"===i.nodeName||"OL"===i.nodeName?Ln:kn;t=V.find(e,i),t=t[t.length-1]}const s=t?j.trigger(t,"hide.bs.tab",{relatedTarget:this._element}):null;if(j.trigger(this._element,"show.bs.tab",{relatedTarget:t}).defaultPrevented||null!==s&&s.defaultPrevented)return;this._activate(this._element,i);const o=()=>{j.trigger(t,"hidden.bs.tab",{relatedTarget:this._element}),j.trigger(this._element,"shown.bs.tab",{relatedTarget:t})};e?this._activate(e,e.parentNode,o):o()}_activate(t,e,i){const n=(!e||"UL"!==e.nodeName&&"OL"!==e.nodeName?V.children(e,kn):V.find(Ln,e))[0],s=i&&n&&n.classList.contains(On),o=()=>this._transitionComplete(t,n,i);n&&s?(n.classList.remove(Cn),this._queueCallback(o,t,!0)):o()}_transitionComplete(t,e,i){if(e){e.classList.remove(Tn);const t=V.findOne(":scope > .dropdown-menu .active",e.parentNode);t&&t.classList.remove(Tn),"tab"===e.getAttribute("role")&&e.setAttribute("aria-selected",!1)}t.classList.add(Tn),"tab"===t.getAttribute("role")&&t.setAttribute("aria-selected",!0),u(t),t.classList.contains(On)&&t.classList.add(Cn);let n=t.parentNode;if(n&&"LI"===n.nodeName&&(n=n.parentNode),n&&n.classList.contains("dropdown-menu")){const e=t.closest(".dropdown");e&&V.find(".dropdown-toggle",e).forEach((t=>t.classList.add(Tn))),t.setAttribute("aria-expanded",!0)}i&&i()}static jQueryInterface(t){return this.each((function(){const e=xn.getOrCreateInstance(this);if("string"==typeof t){if(void 0===e[t])throw new TypeError(`No method named "${t}"`);e[t]()}}))}}j.on(document,"click.bs.tab.data-api",'[data-bs-toggle="tab"], [data-bs-toggle="pill"], [data-bs-toggle="list"]',(function(t){["A","AREA"].includes(this.tagName)&&t.preventDefault(),c(this)||xn.getOrCreateInstance(this).show()})),g(xn);const Dn="toast",Sn="hide",Nn="show",In="showing",Pn={animation:"boolean",autohide:"boolean",delay:"number"},jn={animation:!0,autohide:!0,delay:5e3};class Mn extends B{constructor(t,e){super(t),this._config=this._getConfig(e),this._timeout=null,this._hasMouseInteraction=!1,this._hasKeyboardInteraction=!1,this._setListeners()}static get DefaultType(){return Pn}static get Default(){return jn}static get NAME(){return Dn}show(){j.trigger(this._element,"show.bs.toast").defaultPrevented||(this._clearTimeout(),this._config.animation&&this._element.classList.add("fade"),this._element.classList.remove(Sn),u(this._element),this._element.classList.add(Nn),this._element.classList.add(In),this._queueCallback((()=>{this._element.classList.remove(In),j.trigger(this._element,"shown.bs.toast"),this._maybeScheduleHide()}),this._element,this._config.animation))}hide(){this._element.classList.contains(Nn)&&(j.trigger(this._element,"hide.bs.toast").defaultPrevented||(this._element.classList.add(In),this._queueCallback((()=>{this._element.classList.add(Sn),this._element.classList.remove(In),this._element.classList.remove(Nn),j.trigger(this._element,"hidden.bs.toast")}),this._element,this._config.animation)))}dispose(){this._clearTimeout(),this._element.classList.contains(Nn)&&this._element.classList.remove(Nn),super.dispose()}_getConfig(t){return t={...jn,...U.getDataAttributes(this._element),..."object"==typeof t&&t?t:{}},a(Dn,t,this.constructor.DefaultType),t}_maybeScheduleHide(){this._config.autohide&&(this._hasMouseInteraction||this._hasKeyboardInteraction||(this._timeout=setTimeout((()=>{this.hide()}),this._config.delay)))}_onInteraction(t,e){switch(t.type){case"mouseover":case"mouseout":this._hasMouseInteraction=e;break;case"focusin":case"focusout":this._hasKeyboardInteraction=e}if(e)return void this._clearTimeout();const i=t.relatedTarget;this._element===i||this._element.contains(i)||this._maybeScheduleHide()}_setListeners(){j.on(this._element,"mouseover.bs.toast",(t=>this._onInteraction(t,!0))),j.on(this._element,"mouseout.bs.toast",(t=>this._onInteraction(t,!1))),j.on(this._element,"focusin.bs.toast",(t=>this._onInteraction(t,!0))),j.on(this._element,"focusout.bs.toast",(t=>this._onInteraction(t,!1)))}_clearTimeout(){clearTimeout(this._timeout),this._timeout=null}static jQueryInterface(t){return this.each((function(){const e=Mn.getOrCreateInstance(this,t);if("string"==typeof t){if(void 0===e[t])throw new TypeError(`No method named "${t}"`);e[t](this)}}))}}return R(Mn),g(Mn),{Alert:W,Button:z,Carousel:st,Collapse:pt,Dropdown:hi,Modal:Hi,Offcanvas:Fi,Popover:gn,ScrollSpy:An,Tab:xn,Toast:Mn,Tooltip:un}}));
//# sourceMappingURL=bootstrap.bundle.min.js.map

==> paper_files/libs/clipboard/clipboard.min.js <==
/*!
 * clipboard.js v2.0.10
 * https://clipboardjs.com/
 *
 * Licensed MIT © Zeno Rocha
 */
!function(t,e){"object"==typeof exports&&"object"==typeof module?module.exports=e():"function"==typeof define&&define.amd?define([],e):"object"==typeof exports?exports.ClipboardJS=e():t.ClipboardJS=e()}(this,function(){return n={686:function(t,e,n){"use strict";n.d(e,{default:function(){return o}});var e=n(279),i=n.n(e),e=n(370),u=n.n(e),e=n(817),c=n.n(e);function a(t){try{return document.execCommand(t)}catch(t){return}}var f=function(t){t=c()(t);return a("cut"),t};var l=function(t){var e,n,o,r=1<arguments.length&&void 0!==arguments[1]?arguments[1]:{container:document.body},i="";return"string"==typeof t?(e=t,n="rtl"===document.documentElement.getAttribute("dir"),(o=document.createElement("textarea")).style.fontSize="12pt",o.style.border="0",o.style.padding="0",o.style.margin="0",o.style.position="absolute",o.style[n?"right":"left"]="-9999px",n=window.pageYOffset||document.documentElement.scrollTop,o.style.top="".concat(n,"px"),o.setAttribute("readonly",""),o.value=e,o=o,r.container.appendChild(o),i=c()(o),a("copy"),o.remove()):(i=c()(t),a("copy")),i};function r(t){return(r="function"==typeof Symbol&&"symbol"==typeof Symbol.iterator?function(t){return typeof t}:function(t){return t&&"function"==typeof Symbol&&t.constructor===Symbol&&t!==Symbol.prototype?"symbol":typeof t})(t)}var s=function(){var t=0<arguments.length&&void 0!==arguments[0]?arguments[0]:{},e=t.action,n=void 0===e?"copy":e,o=t.container,e=t.target,t=t.text;if("copy"!==n&&"cut"!==n)throw new Error('Invalid "action" value, use either "copy" or "cut"');if(void 0!==e){if(!e||"object"!==r(e)||1!==e.nodeType)throw new Error('Invalid "target" value, use a valid Element');if("copy"===n&&e.hasAttribute("disabled"))throw new Error('Invalid "target" attribute. Please use "readonly" instead of "disabled" attribute');if("cut"===n&&(e.hasAttribute("readonly")||e.hasAttribute("disabled")))throw new Error('Invalid "target" attribute. You can\'t cut text from elements with "readonly" or "disabled" attributes')}return t?l(t,{container:o}):e?"cut"===n?f(e):l(e,{container:o}):void 0};function p(t){return(p="function"==typeof Symbol&&"symbol"==typeof Symbol.iterator?function(t){return typeof t}:function(t){return t&&"function"==typeof Symbol&&t.constructor===Symbol&&t!==Symbol.prototype?"symbol":typeof t})(t)}function d(t,e){for(var n=0;n<e.length;n++){var o=e[n];o.enumerable=o.enumerable||!1,o.configurable=!0,"value"in o&&(o.writable=!0),Object.defineProperty(t,o.key,o)}}function y(t,e){return(y=Object.setPrototypeOf||function(t,e){return t.__proto__=e,t})(t,e)}function h(n){var o=function(){if("undefined"==typeof Reflect||!Reflect.construct)return!1;if(Reflect.construct.sham)return!1;if("function"==typeof Proxy)return!0;try{return Date.prototype.toString.call(Reflect.construct(Date,[],function(){})),!0}catch(t){return!1}}();return function(){var t,e=m(n);return t=o?(t=m(this).constructor,Reflect.construct(e,arguments,t)):e.apply(this,arguments),e=this,!(t=t)||"object"!==p(t)&&"function"!=typeof t?function(t){if(void 0!==t)return t;throw new ReferenceError("this hasn't been initialised - super() hasn't been called")}(e):t}}function m(t){return(m=Object.setPrototypeOf?Object.getPrototypeOf:function(t){return t.__proto__||Object.getPrototypeOf(t)})(t)}function v(t,e){t="data-clipboard-".concat(t);if(e.hasAttribute(t))return e.getAttribute(t)}var o=function(){!function(t,e){if("function"!=typeof e&&null!==e)throw new TypeError("Super expression must either be null or a function");t.prototype=Object.create(e&&e.prototype,{constructor:{value:t,writable:!0,configurable:!0}}),e&&y(t,e)}(r,i());var t,e,n,o=h(r);function r(t,e){var n;return function(t){if(!(t instanceof r))throw new TypeError("Cannot call a class as a function")}(this),(n=o.call(this)).resolveOptions(e),n.listenClick(t),n}return t=r,n=[{key:"copy",value:function(t){var e=1<arguments.length&&void 0!==arguments[1]?arguments[1]:{container:document.body};return l(t,e)}},{key:"cut",value:function(t){return f(t)}},{key:"isSupported",value:function(){var t=0<arguments.length&&void 0!==arguments[0]?arguments[0]:["copy","cut"],t="string"==typeof t?[t]:t,e=!!document.queryCommandSupported;return t.forEach(function(t){e=e&&!!document.queryCommandSupported(t)}),e}}],(e=[{key:"resolveOptions",value:function(){var t=0<arguments.length&&void 0!==arguments[0]?arguments[0]:{};this.action="function"==typeof t.action?t.action:this.defaultAction,this.target="function"==typeof t.target?t.target:this.defaultTarget,this.text="function"==typeof t.text?t.text:this.defaultText,this.container="object"===p(t.container)?t.container:document.body}},{key:"listenClick",value:function(t){var e=this;this.listener=u()(t,"click",function(t){return e.onClick(t)})}},{key:"onClick",value:function(t){var e=t.delegateTarget||t.currentTarget,n=this.action(e)||"copy",t=s({action:n,container:this.container,target:this.target(e),text:this.text(e)});this.emit(t?"success":"error",{action:n,text:t,trigger:e,clearSelection:function(){e&&e.focus(),document.activeElement.blur(),window.getSelection().removeAllRanges()}})}},{key:"defaultAction",value:function(t){return v("action",t)}},{key:"defaultTarget",value:function(t){t=v("target",t);if(t)return document.querySelector(t)}},{key:"defaultText",value:function(t){return v("text",t)}},{key:"destroy",value:function(){this.listener.destroy()}}])&&d(t.prototype,e),n&&d(t,n),r}()},828:function(t){var e;"undefined"==typeof Element||Element.prototype.matches||((e=Element.prototype).matches=e.matchesSelector||e.mozMatchesSelector||e.msMatchesSelector||e.oMatchesSelector||e.webkitMatchesSelector),t.exports=function(t,e){for(;t&&9!==t.nodeType;){if("function"==typeof t.matches&&t.matches(e))return t;t=t.parentNode}}},438:function(t,e,n){var u=n(828);function i(t,e,n,o,r){var i=function(e,n,t,o){return function(t){t.delegateTarget=u(t.target,n),t.delegateTarget&&o.call(e,t)}}.apply(this,arguments);return t.addEventListener(n,i,r),{destroy:function(){t.removeEventListener(n,i,r)}}}t.exports=function(t,e,n,o,r){return"function"==typeof t.addEventListener?i.apply(null,arguments):"function"==typeof n?i.bind(null,document).apply(null,arguments):("string"==typeof t&&(t=document.querySelectorAll(t)),Array.prototype.map.call(t,function(t){return i(t,e,n,o,r)}))}},879:function(t,n){n.node=function(t){return void 0!==t&&t instanceof HTMLElement&&1===t.nodeType},n.nodeList=function(t){var e=Object.prototype.toString.call(t);return void 0!==t&&("[object NodeList]"===e||"[object HTMLCollection]"===e)&&"length"in t&&(0===t.length||n.node(t[0]))},n.string=function(t){return"string"==typeof t||t instanceof String},n.fn=function(t){return"[object Function]"===Object.prototype.toString.call(t)}},370:function(t,e,n){var f=n(879),l=n(438);t.exports=function(t,e,n){if(!t&&!e&&!n)throw new Error("Missing required arguments");if(!f.string(e))throw new TypeError("Second argument must be a String");if(!f.fn(n))throw new TypeError("Third argument must be a Function");if(f.node(t))return c=e,a=n,(u=t).addEventListener(c,a),{destroy:function(){u.removeEventListener(c,a)}};if(f.nodeList(t))return o=t,r=e,i=n,Array.prototype.forEach.call(o,function(t){t.addEventListener(r,i)}),{destroy:function(){Array.prototype.forEach.call(o,function(t){t.removeEventListener(r,i)})}};if(f.string(t))return t=t,e=e,n=n,l(document.body,t,e,n);throw new TypeError("First argument must be a String, HTMLElement, HTMLCollection, or NodeList");var o,r,i,u,c,a}},817:function(t){t.exports=function(t){var e,n="SELECT"===t.nodeName?(t.focus(),t.value):"INPUT"===t.nodeName||"TEXTAREA"===t.nodeName?((e=t.hasAttribute("readonly"))||t.setAttribute("readonly",""),t.select(),t.setSelectionRange(0,t.value.length),e||t.removeAttribute("readonly"),t.value):(t.hasAttribute("contenteditable")&&t.focus(),n=window.getSelection(),(e=document.createRange()).selectNodeContents(t),n.removeAllRanges(),n.addRange(e),n.toString());return n}},279:function(t){function e(){}e.prototype={on:function(t,e,n){var o=this.e||(this.e={});return(o[t]||(o[t]=[])).push({fn:e,ctx:n}),this},once:function(t,e,n){var o=this;function r(){o.off(t,r),e.apply(n,arguments)}return r._=e,this.on(t,r,n)},emit:function(t){for(var e=[].slice.call(arguments,1),n=((this.e||(this.e={}))[t]||[]).slice(),o=0,r=n.length;o<r;o++)n[o].fn.apply(n[o].ctx,e);return this},off:function(t,e){var n=this.e||(this.e={}),o=n[t],r=[];if(o&&e)for(var i=0,u=o.length;i<u;i++)o[i].fn!==e&&o[i].fn._!==e&&r.push(o[i]);return r.length?n[t]=r:delete n[t],this}},t.exports=e,t.exports.TinyEmitter=e}},r={},o.n=function(t){var e=t&&t.__esModule?function(){return t.default}:function(){return t};return o.d(e,{a:e}),e},o.d=function(t,e){for(var n in e)o.o(e,n)&&!o.o(t,n)&&Object.defineProperty(t,n,{enumerable:!0,get:e[n]})},o.o=function(t,e){return Object.prototype.hasOwnProperty.call(t,e)},o(686).default;function o(t){if(r[t])return r[t].exports;var e=r[t]={exports:{}};return n[t](e,e.exports,o),e.exports}var n,r});

==> paper_files/libs/quarto-diagram/mermaid-init.js <==
/**
 * String.prototype.replaceAll() polyfill
 * https://gomakethings.com/how-to-replace-a-section-of-a-string-with-another-one-with-vanilla-js/
 * @author Chris Ferdinandi
 * @license MIT
 */
if (!String.prototype.replaceAll) {
  String.prototype.replaceAll = function (str, newStr) {
    // If a regex pattern
    if (
      Object.prototype.toString.call(str).toLowerCase() === "[object regexp]"
    ) {
      return this.replace(str, newStr);
    }

    // If a string
    return this.replace(new RegExp(str, "g"), newStr);
  };
}

mermaid.initialize({ startOnLoad: false });

const _quartoMermaid = {
  // NB: there's effectively a copy of this function
  // in `core/svg.ts`.
  // if you change something here, you must keep it consistent there as well.
  setSvgSize(svg) {
    const { widthInPoints, heightInPoints } = this.resolveSize(svg);

    svg.setAttribute("width", widthInPoints);
    svg.setAttribute("height", heightInPoints);
    svg.style.maxWidth = null; // clear preset mermaid value.
  },

  // NB: there's effectively a copy of this function
  // in `core/svg.ts`.
  // if you change something here, you must keep it consistent there as well.
  makeResponsive(svg) {
    const width = svg.getAttribute("width");
    if (width === null) {
      throw new Error("Couldn't find SVG width");
    }
    const numWidth = Number(width.slice(0, -2));

    if (numWidth > 650) {
      changed = true;
      svg.setAttribute("width", "100%");
      svg.removeAttribute("height");
    }
  },

  // NB: there's effectively a copy of this function
  // in `core/svg.ts`.
  // if you change something here, you must keep it consistent there as well.
  fixupAlignment(svg, align) {
    let style = svg.getAttribute("style") || "";

    switch (align) {
      case "left":
        style = `${style} display: block; margin: auto auto auto 0`;
        break;
      case "right":
        style = `${style} display: block; margin: auto 0 auto auto`;
        break;
      case "center":
        style = `${style} display: block; margin: auto auto auto auto`;
        break;
    }
    svg.setAttribute("style", style);
  },

  resolveOptions(svgEl) {
    return svgEl.parentElement.parentElement.parentElement.parentElement
      .dataset;
  },

  // NB: there's effectively a copy of this function
  // in our mermaid runtime in `core/svg.ts`.
  // if you change something here, you must keep it consistent there as well.
  resolveSize(svgEl) {
    const inInches = (size) => {
      if (size.endsWith("in")) {
        return Number(size.slice(0, -2));
      }
      if (size.endsWith("pt") || size.endsWith("px")) {
        // assume 96 dpi for now
        return Number(size.slice(0, -2)) / 96;
      }
      return Number(size);
    };

    // these are figWidth and figHeight on purpose,
    // because data attributes are translated to camelCase by the DOM API
    const kFigWidth = "figWidth",
      kFigHeight = "figHeight";
    const options = this.resolveOptions(svgEl);
    const width = svgEl.getAttribute("width");
    const height = svgEl.getAttribute("height");
    if (!width || !height) {
      // attempt to resolve figure dimensions via viewBox
      throw new Error("Internal error: couldn't find figure dimensions");
    }
    const getViewBox = () => {
      const vb = svgEl.attributes.getNamedItem("viewBox").value; // do it the roundabout way so that viewBox isn't dropped by deno_dom and text/html
      if (!vb) return undefined;
      const lst = vb.trim().split(" ").map(Number);
      if (lst.length !== 4) return undefined;
      if (lst.some(isNaN)) return undefined;
      return lst;
    };

    let svgWidthInInches, svgHeightInInches;

    if (
      (width.slice(0, -2) === "pt" && height.slice(0, -2) === "pt") ||
      (width.slice(0, -2) === "px" && height.slice(0, -2) === "px") ||
      (!isNaN(Number(width)) && !isNaN(Number(height)))
    ) {
      // we assume 96 dpi which is generally what seems to be used.
      svgWidthInInches = Number(width.slice(0, -2)) / 96;
      svgHeightInInches = Number(height.slice(0, -2)) / 96;
    }
    const viewBox = getViewBox();
    if (viewBox !== undefined) {
      // assume width and height come from viewbox.
      const [_mx, _my, vbWidth, vbHeight] = viewBox;
      svgWidthInInches = vbWidth / 96;
      svgHeightInInches = vbHeight / 96;
    } else {
      throw new Error(
        "Internal Error: Couldn't resolve width and height of SVG"
      );
    }
    const svgWidthOverHeight = svgWidthInInches / svgHeightInInches;
    let widthInInches, heightInInches;

    if (options[kFigWidth] && options[kFigHeight]) {
      // both were prescribed, so just go with them
      widthInInches = inInches(String(options[kFigWidth]));
      heightInInches = inInches(String(options[kFigHeight]));
    } else if (options[kFigWidth]) {
      // we were only given width, use that and adjust height based on aspect ratio;
      widthInInches = inInches(String(options[kFigWidth]));
      heightInInches = widthInInches / svgWidthOverHeight;
    } else if (options[kFigHeight]) {
      // we were only given height, use that and adjust width based on aspect ratio;
      heightInInches = inInches(String(options[kFigHeight]));
      widthInInches = heightInInches * svgWidthOverHeight;
    } else {
      // we were not given either, use svg's prescribed height
      heightInInches = svgHeightInInches;
      widthInInches = svgWidthInInches;
    }

    return {
      widthInInches,
      heightInInches,
      widthInPoints: Math.round(widthInInches * 96),
      heightInPoints: Math.round(heightInInches * 96),
    };
  },

  postProcess(svg) {
    const options = this.resolveOptions(svg);
    if (
      options.responsive &&
      options["figWidth"] === undefined &&
      options["figHeight"] === undefined
    ) {
      this.makeResponsive(svg);
    } else {
      this.setSvgSize(svg);
    }
    if (options["reveal"]) {
      this.fixupAlignment(svg, options["figAlign"] || "center");
    }
  },
};

// deno-lint-ignore no-window-prefix
window.addEventListener(
  "load",
  function () {
    mermaid.init("div.cell-output-display pre.mermaid");
    for (const svgEl of Array.from(
      document.querySelectorAll("div.cell-output-display pre.mermaid svg")
    )) {
      _quartoMermaid.postProcess(svgEl);
    }
  },
  false
);


==> paper_files/libs/quarto-html/anchor.min.js <==
// @license magnet:?xt=urn:btih:d3d9a9a6595521f9666a5e94cc830dab83b65699&dn=expat.txt Expat
//
// AnchorJS - v4.3.1 - 2021-04-17
// https://www.bryanbraun.com/anchorjs/
// Copyright (c) 2021 Bryan Braun; Licensed MIT
//
// @license magnet:?xt=urn:btih:d3d9a9a6595521f9666a5e94cc830dab83b65699&dn=expat.txt Expat
!function(A,e){"use strict";"function"==typeof define&&define.amd?define([],e):"object"==typeof module&&module.exports?module.exports=e():(A.AnchorJS=e(),A.anchors=new A.AnchorJS)}(this,function(){"use strict";return function(A){function d(A){A.icon=Object.prototype.hasOwnProperty.call(A,"icon")?A.icon:"",A.visible=Object.prototype.hasOwnProperty.call(A,"visible")?A.visible:"hover",A.placement=Object.prototype.hasOwnProperty.call(A,"placement")?A.placement:"right",A.ariaLabel=Object.prototype.hasOwnProperty.call(A,"ariaLabel")?A.ariaLabel:"Anchor",A.class=Object.prototype.hasOwnProperty.call(A,"class")?A.class:"",A.base=Object.prototype.hasOwnProperty.call(A,"base")?A.base:"",A.truncate=Object.prototype.hasOwnProperty.call(A,"truncate")?Math.floor(A.truncate):64,A.titleText=Object.prototype.hasOwnProperty.call(A,"titleText")?A.titleText:""}function w(A){var e;if("string"==typeof A||A instanceof String)e=[].slice.call(document.querySelectorAll(A));else{if(!(Array.isArray(A)||A instanceof NodeList))throw new TypeError("The selector provided to AnchorJS was invalid.");e=[].slice.call(A)}return e}this.options=A||{},this.elements=[],d(this.options),this.isTouchDevice=function(){return Boolean("ontouchstart"in window||window.TouchEvent||window.DocumentTouch&&document instanceof DocumentTouch)},this.add=function(A){var e,t,o,i,n,s,a,c,r,l,h,u,p=[];if(d(this.options),"touch"===(l=this.options.visible)&&(l=this.isTouchDevice()?"always":"hover"),0===(e=w(A=A||"h2, h3, h4, h5, h6")).length)return this;for(null===document.head.querySelector("style.anchorjs")&&((u=document.createElement("style")).className="anchorjs",u.appendChild(document.createTextNode("")),void 0===(A=document.head.querySelector('[rel="stylesheet"],style'))?document.head.appendChild(u):document.head.insertBefore(u,A),u.sheet.insertRule(".anchorjs-link{opacity:0;text-decoration:none;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale}",u.sheet.cssRules.length),u.sheet.insertRule(":hover>.anchorjs-link,.anchorjs-link:focus{opacity:1}",u.sheet.cssRules.length),u.sheet.insertRule("[data-anchorjs-icon]::after{content:attr(data-anchorjs-icon)}",u.sheet.cssRules.length),u.sheet.insertRule('@font-face{font-family:anchorjs-icons;src:url(data:n/a;base64,AAEAAAALAIAAAwAwT1MvMg8yG2cAAAE4AAAAYGNtYXDp3gC3AAABpAAAAExnYXNwAAAAEAAAA9wAAAAIZ2x5ZlQCcfwAAAH4AAABCGhlYWQHFvHyAAAAvAAAADZoaGVhBnACFwAAAPQAAAAkaG10eASAADEAAAGYAAAADGxvY2EACACEAAAB8AAAAAhtYXhwAAYAVwAAARgAAAAgbmFtZQGOH9cAAAMAAAAAunBvc3QAAwAAAAADvAAAACAAAQAAAAEAAHzE2p9fDzz1AAkEAAAAAADRecUWAAAAANQA6R8AAAAAAoACwAAAAAgAAgAAAAAAAAABAAADwP/AAAACgAAA/9MCrQABAAAAAAAAAAAAAAAAAAAAAwABAAAAAwBVAAIAAAAAAAIAAAAAAAAAAAAAAAAAAAAAAAMCQAGQAAUAAAKZAswAAACPApkCzAAAAesAMwEJAAAAAAAAAAAAAAAAAAAAARAAAAAAAAAAAAAAAAAAAAAAQAAg//0DwP/AAEADwABAAAAAAQAAAAAAAAAAAAAAIAAAAAAAAAIAAAACgAAxAAAAAwAAAAMAAAAcAAEAAwAAABwAAwABAAAAHAAEADAAAAAIAAgAAgAAACDpy//9//8AAAAg6cv//f///+EWNwADAAEAAAAAAAAAAAAAAAAACACEAAEAAAAAAAAAAAAAAAAxAAACAAQARAKAAsAAKwBUAAABIiYnJjQ3NzY2MzIWFxYUBwcGIicmNDc3NjQnJiYjIgYHBwYUFxYUBwYGIwciJicmNDc3NjIXFhQHBwYUFxYWMzI2Nzc2NCcmNDc2MhcWFAcHBgYjARQGDAUtLXoWOR8fORYtLTgKGwoKCjgaGg0gEhIgDXoaGgkJBQwHdR85Fi0tOAobCgoKOBoaDSASEiANehoaCQkKGwotLXoWOR8BMwUFLYEuehYXFxYugC44CQkKGwo4GkoaDQ0NDXoaShoKGwoFBe8XFi6ALjgJCQobCjgaShoNDQ0NehpKGgobCgoKLYEuehYXAAAADACWAAEAAAAAAAEACAAAAAEAAAAAAAIAAwAIAAEAAAAAAAMACAAAAAEAAAAAAAQACAAAAAEAAAAAAAUAAQALAAEAAAAAAAYACAAAAAMAAQQJAAEAEAAMAAMAAQQJAAIABgAcAAMAAQQJAAMAEAAMAAMAAQQJAAQAEAAMAAMAAQQJAAUAAgAiAAMAAQQJAAYAEAAMYW5jaG9yanM0MDBAAGEAbgBjAGgAbwByAGoAcwA0ADAAMABAAAAAAwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABAAH//wAP) format("truetype")}',u.sheet.cssRules.length)),u=document.querySelectorAll("[id]"),t=[].map.call(u,function(A){return A.id}),i=0;i<e.length;i++)if(this.hasAnchorJSLink(e[i]))p.push(i);else{if(e[i].hasAttribute("id"))o=e[i].getAttribute("id");else if(e[i].hasAttribute("data-anchor-id"))o=e[i].getAttribute("data-anchor-id");else{for(c=a=this.urlify(e[i].textContent),s=0;n=t.indexOf(c=void 0!==n?a+"-"+s:c),s+=1,-1!==n;);n=void 0,t.push(c),e[i].setAttribute("id",c),o=c}(r=document.createElement("a")).className="anchorjs-link "+this.options.class,r.setAttribute("aria-label",this.options.ariaLabel),r.setAttribute("data-anchorjs-icon",this.options.icon),this.options.titleText&&(r.title=this.options.titleText),h=document.querySelector("base")?window.location.pathname+window.location.search:"",h=this.options.base||h,r.href=h+"#"+o,"always"===l&&(r.style.opacity="1"),""===this.options.icon&&(r.style.font="1em/1 anchorjs-icons","left"===this.options.placement&&(r.style.lineHeight="inherit")),"left"===this.options.placement?(r.style.position="absolute",r.style.marginLeft="-1em",r.style.paddingRight=".5em",e[i].insertBefore(r,e[i].firstChild)):(r.style.paddingLeft=".375em",e[i].appendChild(r))}for(i=0;i<p.length;i++)e.splice(p[i]-i,1);return this.elements=this.elements.concat(e),this},this.remove=function(A){for(var e,t,o=w(A),i=0;i<o.length;i++)(t=o[i].querySelector(".anchorjs-link"))&&(-1!==(e=this.elements.indexOf(o[i]))&&this.elements.splice(e,1),o[i].removeChild(t));return this},this.removeAll=function(){this.remove(this.elements)},this.urlify=function(A){var e=document.createElement("textarea");return e.innerHTML=A,A=e.value,this.options.truncate||d(this.options),A.trim().replace(/'/gi,"").replace(/[& +$,:;=?@"#{}|^~[`%!'<>\]./()*\\\n\t\b\v\u00A0]/g,"-").replace(/-{2,}/g,"-").substring(0,this.options.truncate).replace(/^-+|-+$/gm,"").toLowerCase()},this.hasAnchorJSLink=function(A){var e=A.firstChild&&-1<(" "+A.firstChild.className+" ").indexOf(" anchorjs-link "),A=A.lastChild&&-1<(" "+A.lastChild.className+" ").indexOf(" anchorjs-link ");return e||A||!1}}});
// @license-end

==> paper_files/libs/quarto-html/popper.min.js <==
/**
 * @popperjs/core v2.11.4 - MIT License
 */

!function(e,t){"object"==typeof exports&&"undefined"!=typeof module?t(exports):"function"==typeof define&&define.amd?define(["exports"],t):t((e="undefined"!=typeof globalThis?globalThis:e||self).Popper={})}(this,(function(e){"use strict";function t(e){if(null==e)return window;if("[object Window]"!==e.toString()){var t=e.ownerDocument;return t&&t.defaultView||window}return e}function n(e){return e instanceof t(e).Element||e instanceof Element}function r(e){return e instanceof t(e).HTMLElement||e instanceof HTMLElement}function o(e){return"undefined"!=typeof ShadowRoot&&(e instanceof t(e).ShadowRoot||e instanceof ShadowRoot)}var i=Math.max,a=Math.min,s=Math.round;function f(e,t){void 0===t&&(t=!1);var n=e.getBoundingClientRect(),o=1,i=1;if(r(e)&&t){var a=e.offsetHeight,f=e.offsetWidth;f>0&&(o=s(n.width)/f||1),a>0&&(i=s(n.height)/a||1)}return{width:n.width/o,height:n.height/i,top:n.top/i,right:n.right/o,bottom:n.bottom/i,left:n.left/o,x:n.left/o,y:n.top/i}}function c(e){var n=t(e);return{scrollLeft:n.pageXOffset,scrollTop:n.pageYOffset}}function p(e){return e?(e.nodeName||"").toLowerCase():null}function u(e){return((n(e)?e.ownerDocument:e.document)||window.document).documentElement}function l(e){return f(u(e)).left+c(e).scrollLeft}function d(e){return t(e).getComputedStyle(e)}function h(e){var t=d(e),n=t.overflow,r=t.overflowX,o=t.overflowY;return/auto|scroll|overlay|hidden/.test(n+o+r)}function m(e,n,o){void 0===o&&(o=!1);var i,a,d=r(n),m=r(n)&&function(e){var t=e.getBoundingClientRect(),n=s(t.width)/e.offsetWidth||1,r=s(t.height)/e.offsetHeight||1;return 1!==n||1!==r}(n),v=u(n),g=f(e,m),y={scrollLeft:0,scrollTop:0},b={x:0,y:0};return(d||!d&&!o)&&(("body"!==p(n)||h(v))&&(y=(i=n)!==t(i)&&r(i)?{scrollLeft:(a=i).scrollLeft,scrollTop:a.scrollTop}:c(i)),r(n)?((b=f(n,!0)).x+=n.clientLeft,b.y+=n.clientTop):v&&(b.x=l(v))),{x:g.left+y.scrollLeft-b.x,y:g.top+y.scrollTop-b.y,width:g.width,height:g.height}}function v(e){var t=f(e),n=e.offsetWidth,r=e.offsetHeight;return Math.abs(t.width-n)<=1&&(n=t.width),Math.abs(t.height-r)<=1&&(r=t.height),{x:e.offsetLeft,y:e.offsetTop,width:n,height:r}}function g(e){return"html"===p(e)?e:e.assignedSlot||e.parentNode||(o(e)?e.host:null)||u(e)}function y(e){return["html","body","#document"].indexOf(p(e))>=0?e.ownerDocument.body:r(e)&&h(e)?e:y(g(e))}function b(e,n){var r;void 0===n&&(n=[]);var o=y(e),i=o===(null==(r=e.ownerDocument)?void 0:r.body),a=t(o),s=i?[a].concat(a.visualViewport||[],h(o)?o:[]):o,f=n.concat(s);return i?f:f.concat(b(g(s)))}function x(e){return["table","td","th"].indexOf(p(e))>=0}function w(e){return r(e)&&"fixed"!==d(e).position?e.offsetParent:null}function O(e){for(var n=t(e),i=w(e);i&&x(i)&&"static"===d(i).position;)i=w(i);return i&&("html"===p(i)||"body"===p(i)&&"static"===d(i).position)?n:i||function(e){var t=-1!==navigator.userAgent.toLowerCase().indexOf("firefox");if(-1!==navigator.userAgent.indexOf("Trident")&&r(e)&&"fixed"===d(e).position)return null;var n=g(e);for(o(n)&&(n=n.host);r(n)&&["html","body"].indexOf(p(n))<0;){var i=d(n);if("none"!==i.transform||"none"!==i.perspective||"paint"===i.contain||-1!==["transform","perspective"].indexOf(i.willChange)||t&&"filter"===i.willChange||t&&i.filter&&"none"!==i.filter)return n;n=n.parentNode}return null}(e)||n}var j="top",E="bottom",D="right",A="left",L="auto",P=[j,E,D,A],M="start",k="end",W="viewport",B="popper",H=P.reduce((function(e,t){return e.concat([t+"-"+M,t+"-"+k])}),[]),T=[].concat(P,[L]).reduce((function(e,t){return e.concat([t,t+"-"+M,t+"-"+k])}),[]),R=["beforeRead","read","afterRead","beforeMain","main","afterMain","beforeWrite","write","afterWrite"];function S(e){var t=new Map,n=new Set,r=[];function o(e){n.add(e.name),[].concat(e.requires||[],e.requiresIfExists||[]).forEach((function(e){if(!n.has(e)){var r=t.get(e);r&&o(r)}})),r.push(e)}return e.forEach((function(e){t.set(e.name,e)})),e.forEach((function(e){n.has(e.name)||o(e)})),r}function C(e){return e.split("-")[0]}function q(e,t){var n=t.getRootNode&&t.getRootNode();if(e.contains(t))return!0;if(n&&o(n)){var r=t;do{if(r&&e.isSameNode(r))return!0;r=r.parentNode||r.host}while(r)}return!1}function V(e){return Object.assign({},e,{left:e.x,top:e.y,right:e.x+e.width,bottom:e.y+e.height})}function N(e,r){return r===W?V(function(e){var n=t(e),r=u(e),o=n.visualViewport,i=r.clientWidth,a=r.clientHeight,s=0,f=0;return o&&(i=o.width,a=o.height,/^((?!chrome|android).)*safari/i.test(navigator.userAgent)||(s=o.offsetLeft,f=o.offsetTop)),{width:i,height:a,x:s+l(e),y:f}}(e)):n(r)?function(e){var t=f(e);return t.top=t.top+e.clientTop,t.left=t.left+e.clientLeft,t.bottom=t.top+e.clientHeight,t.right=t.left+e.clientWidth,t.width=e.clientWidth,t.height=e.clientHeight,t.x=t.left,t.y=t.top,t}(r):V(function(e){var t,n=u(e),r=c(e),o=null==(t=e.ownerDocument)?void 0:t.body,a=i(n.scrollWidth,n.clientWidth,o?o.scrollWidth:0,o?o.clientWidth:0),s=i(n.scrollHeight,n.clientHeight,o?o.scrollHeight:0,o?o.clientHeight:0),f=-r.scrollLeft+l(e),p=-r.scrollTop;return"rtl"===d(o||n).direction&&(f+=i(n.clientWidth,o?o.clientWidth:0)-a),{width:a,height:s,x:f,y:p}}(u(e)))}function I(e,t,o){var s="clippingParents"===t?function(e){var t=b(g(e)),o=["absolute","fixed"].indexOf(d(e).position)>=0&&r(e)?O(e):e;return n(o)?t.filter((function(e){return n(e)&&q(e,o)&&"body"!==p(e)})):[]}(e):[].concat(t),f=[].concat(s,[o]),c=f[0],u=f.reduce((function(t,n){var r=N(e,n);return t.top=i(r.top,t.top),t.right=a(r.right,t.right),t.bottom=a(r.bottom,t.bottom),t.left=i(r.left,t.left),t}),N(e,c));return u.width=u.right-u.left,u.height=u.bottom-u.top,u.x=u.left,u.y=u.top,u}function _(e){return e.split("-")[1]}function F(e){return["top","bottom"].indexOf(e)>=0?"x":"y"}function U(e){var t,n=e.reference,r=e.element,o=e.placement,i=o?C(o):null,a=o?_(o):null,s=n.x+n.width/2-r.width/2,f=n.y+n.height/2-r.height/2;switch(i){case j:t={x:s,y:n.y-r.height};break;case E:t={x:s,y:n.y+n.height};break;case D:t={x:n.x+n.width,y:f};break;case A:t={x:n.x-r.width,y:f};break;default:t={x:n.x,y:n.y}}var c=i?F(i):null;if(null!=c){var p="y"===c?"height":"width";switch(a){case M:t[c]=t[c]-(n[p]/2-r[p]/2);break;case k:t[c]=t[c]+(n[p]/2-r[p]/2)}}return t}function z(e){return Object.assign({},{top:0,right:0,bottom:0,left:0},e)}function X(e,t){return t.reduce((function(t,n){return t[n]=e,t}),{})}function Y(e,t){void 0===t&&(t={});var r=t,o=r.placement,i=void 0===o?e.placement:o,a=r.boundary,s=void 0===a?"clippingParents":a,c=r.rootBoundary,p=void 0===c?W:c,l=r.elementContext,d=void 0===l?B:l,h=r.altBoundary,m=void 0!==h&&h,v=r.padding,g=void 0===v?0:v,y=z("number"!=typeof g?g:X(g,P)),b=d===B?"reference":B,x=e.rects.popper,w=e.elements[m?b:d],O=I(n(w)?w:w.contextElement||u(e.elements.popper),s,p),A=f(e.elements.reference),L=U({reference:A,element:x,strategy:"absolute",placement:i}),M=V(Object.assign({},x,L)),k=d===B?M:A,H={top:O.top-k.top+y.top,bottom:k.bottom-O.bottom+y.bottom,left:O.left-k.left+y.left,right:k.right-O.right+y.right},T=e.modifiersData.offset;if(d===B&&T){var R=T[i];Object.keys(H).forEach((function(e){var t=[D,E].indexOf(e)>=0?1:-1,n=[j,E].indexOf(e)>=0?"y":"x";H[e]+=R[n]*t}))}return H}var G={placement:"bottom",modifiers:[],strategy:"absolute"};function J(){for(var e=arguments.length,t=new Array(e),n=0;n<e;n++)t[n]=arguments[n];return!t.some((function(e){return!(e&&"function"==typeof e.getBoundingClientRect)}))}function K(e){void 0===e&&(e={});var t=e,r=t.defaultModifiers,o=void 0===r?[]:r,i=t.defaultOptions,a=void 0===i?G:i;return function(e,t,r){void 0===r&&(r=a);var i,s,f={placement:"bottom",orderedModifiers:[],options:Object.assign({},G,a),modifiersData:{},elements:{reference:e,popper:t},attributes:{},styles:{}},c=[],p=!1,u={state:f,setOptions:function(r){var i="function"==typeof r?r(f.options):r;l(),f.options=Object.assign({},a,f.options,i),f.scrollParents={reference:n(e)?b(e):e.contextElement?b(e.contextElement):[],popper:b(t)};var s,p,d=function(e){var t=S(e);return R.reduce((function(e,n){return e.concat(t.filter((function(e){return e.phase===n})))}),[])}((s=[].concat(o,f.options.modifiers),p=s.reduce((function(e,t){var n=e[t.name];return e[t.name]=n?Object.assign({},n,t,{options:Object.assign({},n.options,t.options),data:Object.assign({},n.data,t.data)}):t,e}),{}),Object.keys(p).map((function(e){return p[e]}))));return f.orderedModifiers=d.filter((function(e){return e.enabled})),f.orderedModifiers.forEach((function(e){var t=e.name,n=e.options,r=void 0===n?{}:n,o=e.effect;if("function"==typeof o){var i=o({state:f,name:t,instance:u,options:r}),a=function(){};c.push(i||a)}})),u.update()},forceUpdate:function(){if(!p){var e=f.elements,t=e.reference,n=e.popper;if(J(t,n)){f.rects={reference:m(t,O(n),"fixed"===f.options.strategy),popper:v(n)},f.reset=!1,f.placement=f.options.placement,f.orderedModifiers.forEach((function(e){return f.modifiersData[e.name]=Object.assign({},e.data)}));for(var r=0;r<f.orderedModifiers.length;r++)if(!0!==f.reset){var o=f.orderedModifiers[r],i=o.fn,a=o.options,s=void 0===a?{}:a,c=o.name;"function"==typeof i&&(f=i({state:f,options:s,name:c,instance:u})||f)}else f.reset=!1,r=-1}}},update:(i=function(){return new Promise((function(e){u.forceUpdate(),e(f)}))},function(){return s||(s=new Promise((function(e){Promise.resolve().then((function(){s=void 0,e(i())}))}))),s}),destroy:function(){l(),p=!0}};if(!J(e,t))return u;function l(){c.forEach((function(e){return e()})),c=[]}return u.setOptions(r).then((function(e){!p&&r.onFirstUpdate&&r.onFirstUpdate(e)})),u}}var Q={passive:!0};var Z={name:"eventListeners",enabled:!0,phase:"write",fn:function(){},effect:function(e){var n=e.state,r=e.instance,o=e.options,i=o.scroll,a=void 0===i||i,s=o.resize,f=void 0===s||s,c=t(n.elements.popper),p=[].concat(n.scrollParents.reference,n.scrollParents.popper);return a&&p.forEach((function(e){e.addEventListener("scroll",r.update,Q)})),f&&c.addEventListener("resize",r.update,Q),function(){a&&p.forEach((function(e){e.removeEventListener("scroll",r.update,Q)})),f&&c.removeEventListener("resize",r.update,Q)}},data:{}};var $={name:"popperOffsets",enabled:!0,phase:"read",fn:function(e){var t=e.state,n=e.name;t.modifiersData[n]=U({reference:t.rects.reference,element:t.rects.popper,strategy:"absolute",placement:t.placement})},data:{}},ee={top:"auto",right:"auto",bottom:"auto",left:"auto"};function te(e){var n,r=e.popper,o=e.popperRect,i=e.placement,a=e.variation,f=e.offsets,c=e.position,p=e.gpuAcceleration,l=e.adaptive,h=e.roundOffsets,m=e.isFixed,v=f.x,g=void 0===v?0:v,y=f.y,b=void 0===y?0:y,x="function"==typeof h?h({x:g,y:b}):{x:g,y:b};g=x.x,b=x.y;var w=f.hasOwnProperty("x"),L=f.hasOwnProperty("y"),P=A,M=j,W=window;if(l){var B=O(r),H="clientHeight",T="clientWidth";if(B===t(r)&&"static"!==d(B=u(r)).position&&"absolute"===c&&(H="scrollHeight",T="scrollWidth"),B=B,i===j||(i===A||i===D)&&a===k)M=E,b-=(m&&B===W&&W.visualViewport?W.visualViewport.height:B[H])-o.height,b*=p?1:-1;if(i===A||(i===j||i===E)&&a===k)P=D,g-=(m&&B===W&&W.visualViewport?W.visualViewport.width:B[T])-o.width,g*=p?1:-1}var R,S=Object.assign({position:c},l&&ee),C=!0===h?function(e){var t=e.x,n=e.y,r=window.devicePixelRatio||1;return{x:s(t*r)/r||0,y:s(n*r)/r||0}}({x:g,y:b}):{x:g,y:b};return g=C.x,b=C.y,p?Object.assign({},S,((R={})[M]=L?"0":"",R[P]=w?"0":"",R.transform=(W.devicePixelRatio||1)<=1?"translate("+g+"px, "+b+"px)":"translate3d("+g+"px, "+b+"px, 0)",R)):Object.assign({},S,((n={})[M]=L?b+"px":"",n[P]=w?g+"px":"",n.transform="",n))}var ne={name:"computeStyles",enabled:!0,phase:"beforeWrite",fn:function(e){var t=e.state,n=e.options,r=n.gpuAcceleration,o=void 0===r||r,i=n.adaptive,a=void 0===i||i,s=n.roundOffsets,f=void 0===s||s,c={placement:C(t.placement),variation:_(t.placement),popper:t.elements.popper,popperRect:t.rects.popper,gpuAcceleration:o,isFixed:"fixed"===t.options.strategy};null!=t.modifiersData.popperOffsets&&(t.styles.popper=Object.assign({},t.styles.popper,te(Object.assign({},c,{offsets:t.modifiersData.popperOffsets,position:t.options.strategy,adaptive:a,roundOffsets:f})))),null!=t.modifiersData.arrow&&(t.styles.arrow=Object.assign({},t.styles.arrow,te(Object.assign({},c,{offsets:t.modifiersData.arrow,position:"absolute",adaptive:!1,roundOffsets:f})))),t.attributes.popper=Object.assign({},t.attributes.popper,{"data-popper-placement":t.placement})},data:{}};var re={name:"applyStyles",enabled:!0,phase:"write",fn:function(e){var t=e.state;Object.keys(t.elements).forEach((function(e){var n=t.styles[e]||{},o=t.attributes[e]||{},i=t.elements[e];r(i)&&p(i)&&(Object.assign(i.style,n),Object.keys(o).forEach((function(e){var t=o[e];!1===t?i.removeAttribute(e):i.setAttribute(e,!0===t?"":t)})))}))},effect:function(e){var t=e.state,n={popper:{position:t.options.strategy,left:"0",top:"0",margin:"0"},arrow:{position:"absolute"},reference:{}};return Object.assign(t.elements.popper.style,n.popper),t.styles=n,t.elements.arrow&&Object.assign(t.elements.arrow.style,n.arrow),function(){Object.keys(t.elements).forEach((function(e){var o=t.elements[e],i=t.attributes[e]||{},a=Object.keys(t.styles.hasOwnProperty(e)?t.styles[e]:n[e]).reduce((function(e,t){return e[t]="",e}),{});r(o)&&p(o)&&(Object.assign(o.style,a),Object.keys(i).forEach((function(e){o.removeAttribute(e)})))}))}},requires:["computeStyles"]};var oe={name:"offset",enabled:!0,phase:"main",requires:["popperOffsets"],fn:function(e){var t=e.state,n=e.options,r=e.name,o=n.offset,i=void 0===o?[0,0]:o,a=T.reduce((function(e,n){return e[n]=function(e,t,n){var r=C(e),o=[A,j].indexOf(r)>=0?-1:1,i="function"==typeof n?n(Object.assign({},t,{placement:e})):n,a=i[0],s=i[1];return a=a||0,s=(s||0)*o,[A,D].indexOf(r)>=0?{x:s,y:a}:{x:a,y:s}}(n,t.rects,i),e}),{}),s=a[t.placement],f=s.x,c=s.y;null!=t.modifiersData.popperOffsets&&(t.modifiersData.popperOffsets.x+=f,t.modifiersData.popperOffsets.y+=c),t.modifiersData[r]=a}},ie={left:"right",right:"left",bottom:"top",top:"bottom"};function ae(e){return e.replace(/left|right|bottom|top/g,(function(e){return ie[e]}))}var se={start:"end",end:"start"};function fe(e){return e.replace(/start|end/g,(function(e){return se[e]}))}function ce(e,t){void 0===t&&(t={});var n=t,r=n.placement,o=n.boundary,i=n.rootBoundary,a=n.padding,s=n.flipVariations,f=n.allowedAutoPlacements,c=void 0===f?T:f,p=_(r),u=p?s?H:H.filter((function(e){return _(e)===p})):P,l=u.filter((function(e){return c.indexOf(e)>=0}));0===l.length&&(l=u);var d=l.reduce((function(t,n){return t[n]=Y(e,{placement:n,boundary:o,rootBoundary:i,padding:a})[C(n)],t}),{});return Object.keys(d).sort((function(e,t){return d[e]-d[t]}))}var pe={name:"flip",enabled:!0,phase:"main",fn:function(e){var t=e.state,n=e.options,r=e.name;if(!t.modifiersData[r]._skip){for(var o=n.mainAxis,i=void 0===o||o,a=n.altAxis,s=void 0===a||a,f=n.fallbackPlacements,c=n.padding,p=n.boundary,u=n.rootBoundary,l=n.altBoundary,d=n.flipVariations,h=void 0===d||d,m=n.allowedAutoPlacements,v=t.options.placement,g=C(v),y=f||(g===v||!h?[ae(v)]:function(e){if(C(e)===L)return[];var t=ae(e);return[fe(e),t,fe(t)]}(v)),b=[v].concat(y).reduce((function(e,n){return e.concat(C(n)===L?ce(t,{placement:n,boundary:p,rootBoundary:u,padding:c,flipVariations:h,allowedAutoPlacements:m}):n)}),[]),x=t.rects.reference,w=t.rects.popper,O=new Map,P=!0,k=b[0],W=0;W<b.length;W++){var B=b[W],H=C(B),T=_(B)===M,R=[j,E].indexOf(H)>=0,S=R?"width":"height",q=Y(t,{placement:B,boundary:p,rootBoundary:u,altBoundary:l,padding:c}),V=R?T?D:A:T?E:j;x[S]>w[S]&&(V=ae(V));var N=ae(V),I=[];if(i&&I.push(q[H]<=0),s&&I.push(q[V]<=0,q[N]<=0),I.every((function(e){return e}))){k=B,P=!1;break}O.set(B,I)}if(P)for(var F=function(e){var t=b.find((function(t){var n=O.get(t);if(n)return n.slice(0,e).every((function(e){return e}))}));if(t)return k=t,"break"},U=h?3:1;U>0;U--){if("break"===F(U))break}t.placement!==k&&(t.modifiersData[r]._skip=!0,t.placement=k,t.reset=!0)}},requiresIfExists:["offset"],data:{_skip:!1}};function ue(e,t,n){return i(e,a(t,n))}var le={name:"preventOverflow",enabled:!0,phase:"main",fn:function(e){var t=e.state,n=e.options,r=e.name,o=n.mainAxis,s=void 0===o||o,f=n.altAxis,c=void 0!==f&&f,p=n.boundary,u=n.rootBoundary,l=n.altBoundary,d=n.padding,h=n.tether,m=void 0===h||h,g=n.tetherOffset,y=void 0===g?0:g,b=Y(t,{boundary:p,rootBoundary:u,padding:d,altBoundary:l}),x=C(t.placement),w=_(t.placement),L=!w,P=F(x),k="x"===P?"y":"x",W=t.modifiersData.popperOffsets,B=t.rects.reference,H=t.rects.popper,T="function"==typeof y?y(Object.assign({},t.rects,{placement:t.placement})):y,R="number"==typeof T?{mainAxis:T,altAxis:T}:Object.assign({mainAxis:0,altAxis:0},T),S=t.modifiersData.offset?t.modifiersData.offset[t.placement]:null,q={x:0,y:0};if(W){if(s){var V,N="y"===P?j:A,I="y"===P?E:D,U="y"===P?"height":"width",z=W[P],X=z+b[N],G=z-b[I],J=m?-H[U]/2:0,K=w===M?B[U]:H[U],Q=w===M?-H[U]:-B[U],Z=t.elements.arrow,$=m&&Z?v(Z):{width:0,height:0},ee=t.modifiersData["arrow#persistent"]?t.modifiersData["arrow#persistent"].padding:{top:0,right:0,bottom:0,left:0},te=ee[N],ne=ee[I],re=ue(0,B[U],$[U]),oe=L?B[U]/2-J-re-te-R.mainAxis:K-re-te-R.mainAxis,ie=L?-B[U]/2+J+re+ne+R.mainAxis:Q+re+ne+R.mainAxis,ae=t.elements.arrow&&O(t.elements.arrow),se=ae?"y"===P?ae.clientTop||0:ae.clientLeft||0:0,fe=null!=(V=null==S?void 0:S[P])?V:0,ce=z+ie-fe,pe=ue(m?a(X,z+oe-fe-se):X,z,m?i(G,ce):G);W[P]=pe,q[P]=pe-z}if(c){var le,de="x"===P?j:A,he="x"===P?E:D,me=W[k],ve="y"===k?"height":"width",ge=me+b[de],ye=me-b[he],be=-1!==[j,A].indexOf(x),xe=null!=(le=null==S?void 0:S[k])?le:0,we=be?ge:me-B[ve]-H[ve]-xe+R.altAxis,Oe=be?me+B[ve]+H[ve]-xe-R.altAxis:ye,je=m&&be?function(e,t,n){var r=ue(e,t,n);return r>n?n:r}(we,me,Oe):ue(m?we:ge,me,m?Oe:ye);W[k]=je,q[k]=je-me}t.modifiersData[r]=q}},requiresIfExists:["offset"]};var de={name:"arrow",enabled:!0,phase:"main",fn:function(e){var t,n=e.state,r=e.name,o=e.options,i=n.elements.arrow,a=n.modifiersData.popperOffsets,s=C(n.placement),f=F(s),c=[A,D].indexOf(s)>=0?"height":"width";if(i&&a){var p=function(e,t){return z("number"!=typeof(e="function"==typeof e?e(Object.assign({},t.rects,{placement:t.placement})):e)?e:X(e,P))}(o.padding,n),u=v(i),l="y"===f?j:A,d="y"===f?E:D,h=n.rects.reference[c]+n.rects.reference[f]-a[f]-n.rects.popper[c],m=a[f]-n.rects.reference[f],g=O(i),y=g?"y"===f?g.clientHeight||0:g.clientWidth||0:0,b=h/2-m/2,x=p[l],w=y-u[c]-p[d],L=y/2-u[c]/2+b,M=ue(x,L,w),k=f;n.modifiersData[r]=((t={})[k]=M,t.centerOffset=M-L,t)}},effect:function(e){var t=e.state,n=e.options.element,r=void 0===n?"[data-popper-arrow]":n;null!=r&&("string"!=typeof r||(r=t.elements.popper.querySelector(r)))&&q(t.elements.popper,r)&&(t.elements.arrow=r)},requires:["popperOffsets"],requiresIfExists:["preventOverflow"]};function he(e,t,n){return void 0===n&&(n={x:0,y:0}),{top:e.top-t.height-n.y,right:e.right-t.width+n.x,bottom:e.bottom-t.height+n.y,left:e.left-t.width-n.x}}function me(e){return[j,D,E,A].some((function(t){return e[t]>=0}))}var ve={name:"hide",enabled:!0,phase:"main",requiresIfExists:["preventOverflow"],fn:function(e){var t=e.state,n=e.name,r=t.rects.reference,o=t.rects.popper,i=t.modifiersData.preventOverflow,a=Y(t,{elementContext:"reference"}),s=Y(t,{altBoundary:!0}),f=he(a,r),c=he(s,o,i),p=me(f),u=me(c);t.modifiersData[n]={referenceClippingOffsets:f,popperEscapeOffsets:c,isReferenceHidden:p,hasPopperEscaped:u},t.attributes.popper=Object.assign({},t.attributes.popper,{"data-popper-reference-hidden":p,"data-popper-escaped":u})}},ge=K({defaultModifiers:[Z,$,ne,re]}),ye=[Z,$,ne,re,oe,pe,le,de,ve],be=K({defaultModifiers:ye});e.applyStyles=re,e.arrow=de,e.computeStyles=ne,e.createPopper=be,e.createPopperLite=ge,e.defaultModifiers=ye,e.detectOverflow=Y,e.eventListeners=Z,e.flip=pe,e.hide=ve,e.offset=oe,e.popperGenerator=K,e.popperOffsets=$,e.preventOverflow=le,Object.defineProperty(e,"__esModule",{value:!0})}));



==> paper_files/libs/quarto-html/quarto.js <==
const sectionChanged = new CustomEvent("quarto-sectionChanged", {
  detail: {},
  bubbles: true,
  cancelable: false,
  composed: false,
});

window.document.addEventListener("DOMContentLoaded", function (_event) {
  const tocEl = window.document.querySelector('nav.toc-active[role="doc-toc"]');
  const sidebarEl = window.document.getElementById("quarto-sidebar");
  const leftTocEl = window.document.getElementById("quarto-sidebar-toc-left");
  const marginSidebarEl = window.document.getElementById(
    "quarto-margin-sidebar"
  );
  // function to determine whether the element has a previous sibling that is active
  const prevSiblingIsActiveLink = (el) => {
    const sibling = el.previousElementSibling;
    if (sibling && sibling.tagName === "A") {
      return sibling.classList.contains("active");
    } else {
      return false;
    }
  };

  // fire slideEnter for bootstrap tab activations (for htmlwidget resize behavior)
  function fireSlideEnter(e) {
    const event = window.document.createEvent("Event");
    event.initEvent("slideenter", true, true);
    window.document.dispatchEvent(event);
  }
  const tabs = window.document.querySelectorAll('a[data-bs-toggle="tab"]');
  tabs.forEach((tab) => {
    tab.addEventListener("shown.bs.tab", fireSlideEnter);
  });

  // Track scrolling and mark TOC links as active
  // get table of contents and sidebar (bail if we don't have at least one)
  const tocLinks = tocEl
    ? [...tocEl.querySelectorAll("a[data-scroll-target]")]
    : [];
  const makeActive = (link) => tocLinks[link].classList.add("active");
  const removeActive = (link) => tocLinks[link].classList.remove("active");
  const removeAllActive = () =>
    [...Array(tocLinks.length).keys()].forEach((link) => removeActive(link));

  // activate the anchor for a section associated with this TOC entry
  tocLinks.forEach((link) => {
    link.addEventListener("click", () => {
      if (link.href.indexOf("#") !== -1) {
        const anchor = link.href.split("#")[1];
        const heading = window.document.querySelector(
          `[data-anchor-id=${anchor}]`
        );
        if (heading) {
          // Add the class
          heading.classList.add("reveal-anchorjs-link");

          // function to show the anchor
          const handleMouseout = () => {
            heading.classList.remove("reveal-anchorjs-link");
            heading.removeEventListener("mouseout", handleMouseout);
          };

          // add a function to clear the anchor when the user mouses out of it
          heading.addEventListener("mouseout", handleMouseout);
        }
      }
    });
  });

  const sections = tocLinks.map((link) => {
    const target = link.getAttribute("data-scroll-target");
    if (target.startsWith("#")) {
      return window.document.getElementById(decodeURI(`${target.slice(1)}`));
    } else {
      return window.document.querySelector(decodeURI(`${target}`));
    }
  });

  const sectionMargin = 200;
  let currentActive = 0;
  // track whether we've initialized state the first time
  let init = false;

  const updateActiveLink = () => {
    // The index from bottom to top (e.g. reversed list)
    let sectionIndex = -1;
    if (
      window.innerHeight + window.pageYOffset >=
      window.document.body.offsetHeight
    ) {
      sectionIndex = 0;
    } else {
      sectionIndex = [...sections].reverse().findIndex((section) => {
        if (section) {
          return window.pageYOffset >= section.offsetTop - sectionMargin;
        } else {
          return false;
        }
      });
    }
    if (sectionIndex > -1) {
      const current = sections.length - sectionIndex - 1;
      if (current !== currentActive) {
        removeAllActive();
        currentActive = current;
        makeActive(current);
        if (init) {
          window.dispatchEvent(sectionChanged);
        }
        init = true;
      }
    }
  };

  const inHiddenRegion = (top, bottom, hiddenRegions) => {
    for (const region of hiddenRegions) {
      if (top <= region.bottom && bottom >= region.top) {
        return true;
      }
    }
    return false;
  };

  const categorySelector = "header.quarto-title-block .quarto-category";
  const activateCategories = (href) => {
    // Find any categories
    // Surround them with a link pointing back to:
    // #category=Authoring
    try {
      const categoryEls = window.document.querySelectorAll(categorySelector);
      for (const categoryEl of categoryEls) {
        const categoryText = categoryEl.textContent;
        if (categoryText) {
          const link = `${href}#category=${encodeURIComponent(categoryText)}`;
          const linkEl = window.document.createElement("a");
          linkEl.setAttribute("href", link);
          for (const child of categoryEl.childNodes) {
            linkEl.append(child);
          }
          categoryEl.appendChild(linkEl);
        }
      }
    } catch {
      // Ignore errors
    }
  };
  function hasTitleCategories() {
    return window.document.querySelector(categorySelector) !== null;
  }

  function offsetRelativeUrl(url) {
    const offset = getMeta("quarto:offset");
    return offset ? offset + url : url;
  }

  function offsetAbsoluteUrl(url) {
    const offset = getMeta("quarto:offset");
    const baseUrl = new URL(offset, window.location);

    const projRelativeUrl = url.replace(baseUrl, "");
    if (projRelativeUrl.startsWith("/")) {
      return projRelativeUrl;
    } else {
      return "/" + projRelativeUrl;
    }
  }

  // read a meta tag value
  function getMeta(metaName) {
    const metas = window.document.getElementsByTagName("meta");
    for (let i = 0; i < metas.length; i++) {
      if (metas[i].getAttribute("name") === metaName) {
        return metas[i].getAttribute("content");
      }
    }
    return "";
  }

  async function findAndActivateCategories() {
    const currentPagePath = offsetAbsoluteUrl(window.location.href);
    const response = await fetch(offsetRelativeUrl("listings.json"));
    if (response.status == 200) {
      return response.json().then(function (listingPaths) {
        const listingHrefs = [];
        for (const listingPath of listingPaths) {
          const pathWithoutLeadingSlash = listingPath.listing.substring(1);
          for (const item of listingPath.items) {
            if (
              item === currentPagePath ||
              item === currentPagePath + "index.html"
            ) {
              // Resolve this path against the offset to be sure
              // we already are using the correct path to the listing
              // (this adjusts the listing urls to be rooted against
              // whatever root the page is actually running against)
              const relative = offsetRelativeUrl(pathWithoutLeadingSlash);
              const baseUrl = window.location;
              const resolvedPath = new URL(relative, baseUrl);
              listingHrefs.push(resolvedPath.pathname);
              break;
            }
          }
        }

        // Look up the tree for a nearby linting and use that if we find one
        const nearestListing = findNearestParentListing(
          offsetAbsoluteUrl(window.location.pathname),
          listingHrefs
        );
        if (nearestListing) {
          activateCategories(nearestListing);
        } else {
          // See if the referrer is a listing page for this item
          const referredRelativePath = offsetAbsoluteUrl(document.referrer);
          const referrerListing = listingHrefs.find((listingHref) => {
            const isListingReferrer =
              listingHref === referredRelativePath ||
              listingHref === referredRelativePath + "index.html";
            return isListingReferrer;
          });

          if (referrerListing) {
            // Try to use the referrer if possible
            activateCategories(referrerListing);
          } else if (listingHrefs.length > 0) {
            // Otherwise, just fall back to the first listing
            activateCategories(listingHrefs[0]);
          }
        }
      });
    }
  }
  if (hasTitleCategories()) {
    findAndActivateCategories();
  }

  const findNearestParentListing = (href, listingHrefs) => {
    if (!href || !listingHrefs) {
      return undefined;
    }
    // Look up the tree for a nearby linting and use that if we find one
    const relativeParts = href.substring(1).split("/");
    while (relativeParts.length > 0) {
      const path = relativeParts.join("/");
      for (const listingHref of listingHrefs) {
        if (listingHref.startsWith(path)) {
          return listingHref;
        }
      }
      relativeParts.pop();
    }

    return undefined;
  };

  const manageSidebarVisiblity = (el, placeholderDescriptor) => {
    let isVisible = true;

    return (hiddenRegions) => {
      if (el === null) {
        return;
      }

      // Find the last element of the TOC
      const lastChildEl = el.lastElementChild;

      if (lastChildEl) {
        // Find the top and bottom o the element that is being managed
        const elTop = el.offsetTop;
        const elBottom =
          elTop + lastChildEl.offsetTop + lastChildEl.offsetHeight;

        // Converts the sidebar to a menu
        const convertToMenu = () => {
          for (const child of el.children) {
            child.style.opacity = 0;
            child.style.overflow = "hidden";
          }

          const toggleContainer = window.document.createElement("div");
          toggleContainer.style.width = "100%";
          toggleContainer.classList.add("zindex-over-content");
          toggleContainer.classList.add("quarto-sidebar-toggle");
          toggleContainer.classList.add("headroom-target"); // Marks this to be managed by headeroom
          toggleContainer.id = placeholderDescriptor.id;
          toggleContainer.style.position = "fixed";

          const toggleIcon = window.document.createElement("i");
          toggleIcon.classList.add("quarto-sidebar-toggle-icon");
          toggleIcon.classList.add("bi");
          toggleIcon.classList.add("bi-caret-down-fill");

          const toggleTitle = window.document.createElement("div");
          const titleEl = window.document.body.querySelector(
            placeholderDescriptor.titleSelector
          );
          if (titleEl) {
            toggleTitle.append(titleEl.innerText, toggleIcon);
          }
          toggleTitle.classList.add("zindex-over-content");
          toggleTitle.classList.add("quarto-sidebar-toggle-title");
          toggleContainer.append(toggleTitle);

          const toggleContents = window.document.createElement("div");
          toggleContents.classList = el.classList;
          toggleContents.classList.add("zindex-over-content");
          toggleContents.classList.add("quarto-sidebar-toggle-contents");
          for (const child of el.children) {
            if (child.id === "toc-title") {
              continue;
            }

            const clone = child.cloneNode(true);
            clone.style.opacity = 1;
            clone.style.display = null;
            toggleContents.append(clone);
          }
          toggleContents.style.height = "0px";
          toggleContainer.append(toggleContents);
          el.parentElement.prepend(toggleContainer);

          // Process clicks
          let tocShowing = false;
          // Allow the caller to control whether this is dismissed
          // when it is clicked (e.g. sidebar navigation supports
          // opening and closing the nav tree, so don't dismiss on click)
          const clickEl = placeholderDescriptor.dismissOnClick
            ? toggleContainer
            : toggleTitle;

          const closeToggle = () => {
            if (tocShowing) {
              toggleContainer.classList.remove("expanded");
              toggleContents.style.height = "0px";
              tocShowing = false;
            }
          };

          const positionToggle = () => {
            // position the element (top left of parent, same width as parent)
            const elRect = el.getBoundingClientRect();
            toggleContainer.style.left = `${elRect.left}px`;
            toggleContainer.style.top = `${elRect.top}px`;
            toggleContainer.style.width = `${elRect.width}px`;
          };

          // Get rid of any expanded toggle if the user scrolls
          window.document.addEventListener(
            "scroll",
            throttle(() => {
              closeToggle();
            }, 50)
          );

          // Handle positioning of the toggle
          window.addEventListener(
            "resize",
            throttle(() => {
              positionToggle();
            }, 50)
          );
          positionToggle();

          // Process the click
          clickEl.onclick = () => {
            if (!tocShowing) {
              toggleContainer.classList.add("expanded");
              toggleContents.style.height = null;
              tocShowing = true;
            } else {
              closeToggle();
            }
          };
        };

        // Converts a sidebar from a menu back to a sidebar
        const convertToSidebar = () => {
          for (const child of el.children) {
            child.style.opacity = 1;
            child.style.overflow = null;
          }

          const placeholderEl = window.document.getElementById(
            placeholderDescriptor.id
          );
          if (placeholderEl) {
            placeholderEl.remove();
          }

          el.classList.remove("rollup");
        };

        if (isReaderMode()) {
          convertToMenu();
          isVisible = false;
        } else {
          if (!isVisible) {
            // If the element is current not visible reveal if there are
            // no conflicts with overlay regions
            if (!inHiddenRegion(elTop, elBottom, hiddenRegions)) {
              convertToSidebar();
              isVisible = true;
            }
          } else {
            // If the element is visible, hide it if it conflicts with overlay regions
            // and insert a placeholder toggle (or if we're in reader mode)
            if (inHiddenRegion(elTop, elBottom, hiddenRegions)) {
              convertToMenu();
              isVisible = false;
            }
          }
        }
      }
    };
  };

  // Find any conflicting margin elements and add margins to the
  // top to prevent overlap
  const marginChildren = window.document.querySelectorAll(
    ".column-margin.column-container > * "
  );
  let lastBottom = 0;
  for (const marginChild of marginChildren) {
    const top = marginChild.getBoundingClientRect().top;
    if (top < lastBottom) {
      const margin = lastBottom - top;
      marginChild.style.marginTop = `${margin}px`;
    }
    const styles = window.getComputedStyle(marginChild);
    const marginTop = parseFloat(styles["marginTop"]);

    lastBottom = top + marginChild.getBoundingClientRect().height + marginTop;
  }

  // Manage the visibility of the toc and the sidebar
  const marginScrollVisibility = manageSidebarVisiblity(marginSidebarEl, {
    id: "quarto-toc-toggle",
    titleSelector: "#toc-title",
    dismissOnClick: true,
  });
  const sidebarScrollVisiblity = manageSidebarVisiblity(sidebarEl, {
    id: "quarto-sidebarnav-toggle",
    titleSelector: ".title",
    dismissOnClick: false,
  });
  let tocLeftScrollVisibility;
  if (leftTocEl) {
    tocLeftScrollVisibility = manageSidebarVisiblity(leftTocEl, {
      id: "quarto-lefttoc-toggle",
      titleSelector: "#toc-title",
      dismissOnClick: true,
    });
  }

  // Find the first element that uses formatting in special columns
  const conflictingEls = window.document.body.querySelectorAll(
    '[class^="column-"], [class*=" column-"], aside, [class*="margin-caption"], [class*=" margin-caption"], [class*="margin-ref"], [class*=" margin-ref"]'
  );

  // Filter all the possibly conflicting elements into ones
  // the do conflict on the left or ride side
  const arrConflictingEls = Array.from(conflictingEls);
  const leftSideConflictEls = arrConflictingEls.filter((el) => {
    if (el.tagName === "ASIDE") {
      return false;
    }
    return Array.from(el.classList).find((className) => {
      return (
        className !== "column-body" &&
        className.startsWith("column-") &&
        !className.endsWith("right") &&
        !className.endsWith("container") &&
        className !== "column-margin"
      );
    });
  });
  const rightSideConflictEls = arrConflictingEls.filter((el) => {
    if (el.tagName === "ASIDE") {
      return true;
    }

    const hasMarginCaption = Array.from(el.classList).find((className) => {
      return className == "margin-caption";
    });
    if (hasMarginCaption) {
      return true;
    }

    return Array.from(el.classList).find((className) => {
      return (
        className !== "column-body" &&
        !className.endsWith("container") &&
        className.startsWith("column-") &&
        !className.endsWith("left")
      );
    });
  });

  const kOverlapPaddingSize = 10;
  function toRegions(els) {
    return els.map((el) => {
      const top =
        el.getBoundingClientRect().top +
        document.documentElement.scrollTop -
        kOverlapPaddingSize;
      return {
        top,
        bottom: top + el.scrollHeight + 2 * kOverlapPaddingSize,
      };
    });
  }

  const hideOverlappedSidebars = () => {
    marginScrollVisibility(toRegions(rightSideConflictEls));
    sidebarScrollVisiblity(toRegions(leftSideConflictEls));
    if (tocLeftScrollVisibility) {
      tocLeftScrollVisibility(toRegions(leftSideConflictEls));
    }
  };

  window.quartoToggleReader = () => {
    // Applies a slow class (or removes it)
    // to update the transition speed
    const slowTransition = (slow) => {
      const manageTransition = (id, slow) => {
        const el = document.getElementById(id);
        if (el) {
          if (slow) {
            el.classList.add("slow");
          } else {
            el.classList.remove("slow");
          }
        }
      };

      manageTransition("TOC", slow);
      manageTransition("quarto-sidebar", slow);
    };

    const readerMode = !isReaderMode();
    setReaderModeValue(readerMode);

    // If we're entering reader mode, slow the transition
    if (readerMode) {
      slowTransition(readerMode);
    }
    highlightReaderToggle(readerMode);
    hideOverlappedSidebars();

    // If we're exiting reader mode, restore the non-slow transition
    if (!readerMode) {
      slowTransition(!readerMode);
    }
  };

  const highlightReaderToggle = (readerMode) => {
    const els = document.querySelectorAll(".quarto-reader-toggle");
    if (els) {
      els.forEach((el) => {
        if (readerMode) {
          el.classList.add("reader");
        } else {
          el.classList.remove("reader");
        }
      });
    }
  };

  const setReaderModeValue = (val) => {
    if (window.location.protocol !== "file:") {
      window.localStorage.setItem("quarto-reader-mode", val);
    } else {
      localReaderMode = val;
    }
  };

  const isReaderMode = () => {
    if (window.location.protocol !== "file:") {
      return window.localStorage.getItem("quarto-reader-mode") === "true";
    } else {
      return localReaderMode;
    }
  };
  let localReaderMode = null;

  // Walk the TOC and collapse/expand nodes
  // Nodes are expanded if:
  // - they are top level
  // - they have children that are 'active' links
  // - they are directly below an link that is 'active'
  const walk = (el, depth) => {
    // Tick depth when we enter a UL
    if (el.tagName === "UL") {
      depth = depth + 1;
    }

    // It this is active link
    let isActiveNode = false;
    if (el.tagName === "A" && el.classList.contains("active")) {
      isActiveNode = true;
    }

    // See if there is an active child to this element
    let hasActiveChild = false;
    for (child of el.children) {
      hasActiveChild = walk(child, depth) || hasActiveChild;
    }

    // Process the collapse state if this is an UL
    if (el.tagName === "UL") {
      if (depth === 1 || hasActiveChild || prevSiblingIsActiveLink(el)) {
        el.classList.remove("collapse");
      } else {
        el.classList.add("collapse");
      }

      // untick depth when we leave a UL
      depth = depth - 1;
    }
    return hasActiveChild || isActiveNode;
  };

  // walk the TOC and expand / collapse any items that should be shown

  if (tocEl) {
    walk(tocEl, 0);
    updateActiveLink();
  }

  // Throttle the scroll event and walk peridiocally
  window.document.addEventListener(
    "scroll",
    throttle(() => {
      if (tocEl) {
        updateActiveLink();
        walk(tocEl, 0);
      }
      if (!isReaderMode()) {
        hideOverlappedSidebars();
      }
    }, 5)
  );
  window.addEventListener(
    "resize",
    throttle(() => {
      if (!isReaderMode()) {
        hideOverlappedSidebars();
      }
    }, 10)
  );
  hideOverlappedSidebars();
  highlightReaderToggle(isReaderMode());
});

// grouped tabsets
window.addEventListener("pageshow", (_event) => {
  function getTabSettings() {
    const data = localStorage.getItem("quarto-persistent-tabsets-data");
    if (!data) {
      localStorage.setItem("quarto-persistent-tabsets-data", "{}");
      return {};
    }
    if (data) {
      return JSON.parse(data);
    }
  }

  function setTabSettings(data) {
    localStorage.setItem(
      "quarto-persistent-tabsets-data",
      JSON.stringify(data)
    );
  }

  function setTabState(groupName, groupValue) {
    const data = getTabSettings();
    data[groupName] = groupValue;
    setTabSettings(data);
  }

  function toggleTab(tab, active) {
    const tabPanelId = tab.getAttribute("aria-controls");
    const tabPanel = document.getElementById(tabPanelId);
    if (active) {
      tab.classList.add("active");
      tabPanel.classList.add("active");
    } else {
      tab.classList.remove("active");
      tabPanel.classList.remove("active");
    }
  }

  function toggleAll(selectedGroup, selectorsToSync) {
    for (const [thisGroup, tabs] of Object.entries(selectorsToSync)) {
      const active = selectedGroup === thisGroup;
      for (const tab of tabs) {
        toggleTab(tab, active);
      }
    }
  }

  function findSelectorsToSyncByLanguage() {
    const result = {};
    const tabs = Array.from(
      document.querySelectorAll(`div[data-group] a[id^='tabset-']`)
    );
    for (const item of tabs) {
      const div = item.parentElement.parentElement.parentElement;
      const group = div.getAttribute("data-group");
      if (!result[group]) {
        result[group] = {};
      }
      const selectorsToSync = result[group];
      const value = item.innerHTML;
      if (!selectorsToSync[value]) {
        selectorsToSync[value] = [];
      }
      selectorsToSync[value].push(item);
    }
    return result;
  }

  function setupSelectorSync() {
    const selectorsToSync = findSelectorsToSyncByLanguage();
    Object.entries(selectorsToSync).forEach(([group, tabSetsByValue]) => {
      Object.entries(tabSetsByValue).forEach(([value, items]) => {
        items.forEach((item) => {
          item.addEventListener("click", (_event) => {
            setTabState(group, value);
            toggleAll(value, selectorsToSync[group]);
          });
        });
      });
    });
    return selectorsToSync;
  }

  const selectorsToSync = setupSelectorSync();
  for (const [group, selectedName] of Object.entries(getTabSettings())) {
    const selectors = selectorsToSync[group];
    // it's possible that stale state gives us empty selections, so we explicitly check here.
    if (selectors) {
      toggleAll(selectedName, selectors);
    }
  }
});

function throttle(func, wait) {
  let waiting = false;
  return function () {
    if (!waiting) {
      func.apply(this, arguments);
      waiting = true;
      setTimeout(function () {
        waiting = false;
      }, wait);
    }
  };
}


==> paper_files/libs/quarto-html/tippy.umd.min.js <==
!function(e,t){"object"==typeof exports&&"undefined"!=typeof module?module.exports=t(require("@popperjs/core")):"function"==typeof define&&define.amd?define(["@popperjs/core"],t):(e=e||self).tippy=t(e.Popper)}(this,(function(e){"use strict";var t={passive:!0,capture:!0},n=function(){return document.body};function r(e,t,n){if(Array.isArray(e)){var r=e[t];return null==r?Array.isArray(n)?n[t]:n:r}return e}function o(e,t){var n={}.toString.call(e);return 0===n.indexOf("[object")&&n.indexOf(t+"]")>-1}function i(e,t){return"function"==typeof e?e.apply(void 0,t):e}function a(e,t){return 0===t?e:function(r){clearTimeout(n),n=setTimeout((function(){e(r)}),t)};var n}function s(e,t){var n=Object.assign({},e);return t.forEach((function(e){delete n[e]})),n}function u(e){return[].concat(e)}function c(e,t){-1===e.indexOf(t)&&e.push(t)}function p(e){return e.split("-")[0]}function f(e){return[].slice.call(e)}function l(e){return Object.keys(e).reduce((function(t,n){return void 0!==e[n]&&(t[n]=e[n]),t}),{})}function d(){return document.createElement("div")}function v(e){return["Element","Fragment"].some((function(t){return o(e,t)}))}function m(e){return o(e,"MouseEvent")}function g(e){return!(!e||!e._tippy||e._tippy.reference!==e)}function h(e){return v(e)?[e]:function(e){return o(e,"NodeList")}(e)?f(e):Array.isArray(e)?e:f(document.querySelectorAll(e))}function b(e,t){e.forEach((function(e){e&&(e.style.transitionDuration=t+"ms")}))}function y(e,t){e.forEach((function(e){e&&e.setAttribute("data-state",t)}))}function w(e){var t,n=u(e)[0];return null!=n&&null!=(t=n.ownerDocument)&&t.body?n.ownerDocument:document}function E(e,t,n){var r=t+"EventListener";["transitionend","webkitTransitionEnd"].forEach((function(t){e[r](t,n)}))}function O(e,t){for(var n=t;n;){var r;if(e.contains(n))return!0;n=null==n.getRootNode||null==(r=n.getRootNode())?void 0:r.host}return!1}var x={isTouch:!1},C=0;function T(){x.isTouch||(x.isTouch=!0,window.performance&&document.addEventListener("mousemove",A))}function A(){var e=performance.now();e-C<20&&(x.isTouch=!1,document.removeEventListener("mousemove",A)),C=e}function L(){var e=document.activeElement;if(g(e)){var t=e._tippy;e.blur&&!t.state.isVisible&&e.blur()}}var D=!!("undefined"!=typeof window&&"undefined"!=typeof document)&&!!window.msCrypto,R=Object.assign({appendTo:n,aria:{content:"auto",expanded:"auto"},delay:0,duration:[300,250],getReferenceClientRect:null,hideOnClick:!0,ignoreAttributes:!1,interactive:!1,interactiveBorder:2,interactiveDebounce:0,moveTransition:"",offset:[0,10],onAfterUpdate:function(){},onBeforeUpdate:function(){},onCreate:function(){},onDestroy:function(){},onHidden:function(){},onHide:function(){},onMount:function(){},onShow:function(){},onShown:function(){},onTrigger:function(){},onUntrigger:function(){},onClickOutside:function(){},placement:"top",plugins:[],popperOptions:{},render:null,showOnCreate:!1,touch:!0,trigger:"mouseenter focus",triggerTarget:null},{animateFill:!1,followCursor:!1,inlinePositioning:!1,sticky:!1},{allowHTML:!1,animation:"fade",arrow:!0,content:"",inertia:!1,maxWidth:350,role:"tooltip",theme:"",zIndex:9999}),k=Object.keys(R);function P(e){var t=(e.plugins||[]).reduce((function(t,n){var r,o=n.name,i=n.defaultValue;o&&(t[o]=void 0!==e[o]?e[o]:null!=(r=R[o])?r:i);return t}),{});return Object.assign({},e,t)}function j(e,t){var n=Object.assign({},t,{content:i(t.content,[e])},t.ignoreAttributes?{}:function(e,t){return(t?Object.keys(P(Object.assign({},R,{plugins:t}))):k).reduce((function(t,n){var r=(e.getAttribute("data-tippy-"+n)||"").trim();if(!r)return t;if("content"===n)t[n]=r;else try{t[n]=JSON.parse(r)}catch(e){t[n]=r}return t}),{})}(e,t.plugins));return n.aria=Object.assign({},R.aria,n.aria),n.aria={expanded:"auto"===n.aria.expanded?t.interactive:n.aria.expanded,content:"auto"===n.aria.content?t.interactive?null:"describedby":n.aria.content},n}function M(e,t){e.innerHTML=t}function V(e){var t=d();return!0===e?t.className="tippy-arrow":(t.className="tippy-svg-arrow",v(e)?t.appendChild(e):M(t,e)),t}function I(e,t){v(t.content)?(M(e,""),e.appendChild(t.content)):"function"!=typeof t.content&&(t.allowHTML?M(e,t.content):e.textContent=t.content)}function S(e){var t=e.firstElementChild,n=f(t.children);return{box:t,content:n.find((function(e){return e.classList.contains("tippy-content")})),arrow:n.find((function(e){return e.classList.contains("tippy-arrow")||e.classList.contains("tippy-svg-arrow")})),backdrop:n.find((function(e){return e.classList.contains("tippy-backdrop")}))}}function N(e){var t=d(),n=d();n.className="tippy-box",n.setAttribute("data-state","hidden"),n.setAttribute("tabindex","-1");var r=d();function o(n,r){var o=S(t),i=o.box,a=o.content,s=o.arrow;r.theme?i.setAttribute("data-theme",r.theme):i.removeAttribute("data-theme"),"string"==typeof r.animation?i.setAttribute("data-animation",r.animation):i.removeAttribute("data-animation"),r.inertia?i.setAttribute("data-inertia",""):i.removeAttribute("data-inertia"),i.style.maxWidth="number"==typeof r.maxWidth?r.maxWidth+"px":r.maxWidth,r.role?i.setAttribute("role",r.role):i.removeAttribute("role"),n.content===r.content&&n.allowHTML===r.allowHTML||I(a,e.props),r.arrow?s?n.arrow!==r.arrow&&(i.removeChild(s),i.appendChild(V(r.arrow))):i.appendChild(V(r.arrow)):s&&i.removeChild(s)}return r.className="tippy-content",r.setAttribute("data-state","hidden"),I(r,e.props),t.appendChild(n),n.appendChild(r),o(e.props,e.props),{popper:t,onUpdate:o}}N.$$tippy=!0;var B=1,H=[],U=[];function _(o,s){var v,g,h,C,T,A,L,k,M=j(o,Object.assign({},R,P(l(s)))),V=!1,I=!1,N=!1,_=!1,F=[],W=a(we,M.interactiveDebounce),X=B++,Y=(k=M.plugins).filter((function(e,t){return k.indexOf(e)===t})),$={id:X,reference:o,popper:d(),popperInstance:null,props:M,state:{isEnabled:!0,isVisible:!1,isDestroyed:!1,isMounted:!1,isShown:!1},plugins:Y,clearDelayTimeouts:function(){clearTimeout(v),clearTimeout(g),cancelAnimationFrame(h)},setProps:function(e){if($.state.isDestroyed)return;ae("onBeforeUpdate",[$,e]),be();var t=$.props,n=j(o,Object.assign({},t,l(e),{ignoreAttributes:!0}));$.props=n,he(),t.interactiveDebounce!==n.interactiveDebounce&&(ce(),W=a(we,n.interactiveDebounce));t.triggerTarget&&!n.triggerTarget?u(t.triggerTarget).forEach((function(e){e.removeAttribute("aria-expanded")})):n.triggerTarget&&o.removeAttribute("aria-expanded");ue(),ie(),J&&J(t,n);$.popperInstance&&(Ce(),Ae().forEach((function(e){requestAnimationFrame(e._tippy.popperInstance.forceUpdate)})));ae("onAfterUpdate",[$,e])},setContent:function(e){$.setProps({content:e})},show:function(){var e=$.state.isVisible,t=$.state.isDestroyed,o=!$.state.isEnabled,a=x.isTouch&&!$.props.touch,s=r($.props.duration,0,R.duration);if(e||t||o||a)return;if(te().hasAttribute("disabled"))return;if(ae("onShow",[$],!1),!1===$.props.onShow($))return;$.state.isVisible=!0,ee()&&(z.style.visibility="visible");ie(),de(),$.state.isMounted||(z.style.transition="none");if(ee()){var u=re(),p=u.box,f=u.content;b([p,f],0)}A=function(){var e;if($.state.isVisible&&!_){if(_=!0,z.offsetHeight,z.style.transition=$.props.moveTransition,ee()&&$.props.animation){var t=re(),n=t.box,r=t.content;b([n,r],s),y([n,r],"visible")}se(),ue(),c(U,$),null==(e=$.popperInstance)||e.forceUpdate(),ae("onMount",[$]),$.props.animation&&ee()&&function(e,t){me(e,t)}(s,(function(){$.state.isShown=!0,ae("onShown",[$])}))}},function(){var e,t=$.props.appendTo,r=te();e=$.props.interactive&&t===n||"parent"===t?r.parentNode:i(t,[r]);e.contains(z)||e.appendChild(z);$.state.isMounted=!0,Ce()}()},hide:function(){var e=!$.state.isVisible,t=$.state.isDestroyed,n=!$.state.isEnabled,o=r($.props.duration,1,R.duration);if(e||t||n)return;if(ae("onHide",[$],!1),!1===$.props.onHide($))return;$.state.isVisible=!1,$.state.isShown=!1,_=!1,V=!1,ee()&&(z.style.visibility="hidden");if(ce(),ve(),ie(!0),ee()){var i=re(),a=i.box,s=i.content;$.props.animation&&(b([a,s],o),y([a,s],"hidden"))}se(),ue(),$.props.animation?ee()&&function(e,t){me(e,(function(){!$.state.isVisible&&z.parentNode&&z.parentNode.contains(z)&&t()}))}(o,$.unmount):$.unmount()},hideWithInteractivity:function(e){ne().addEventListener("mousemove",W),c(H,W),W(e)},enable:function(){$.state.isEnabled=!0},disable:function(){$.hide(),$.state.isEnabled=!1},unmount:function(){$.state.isVisible&&$.hide();if(!$.state.isMounted)return;Te(),Ae().forEach((function(e){e._tippy.unmount()})),z.parentNode&&z.parentNode.removeChild(z);U=U.filter((function(e){return e!==$})),$.state.isMounted=!1,ae("onHidden",[$])},destroy:function(){if($.state.isDestroyed)return;$.clearDelayTimeouts(),$.unmount(),be(),delete o._tippy,$.state.isDestroyed=!0,ae("onDestroy",[$])}};if(!M.render)return $;var q=M.render($),z=q.popper,J=q.onUpdate;z.setAttribute("data-tippy-root",""),z.id="tippy-"+$.id,$.popper=z,o._tippy=$,z._tippy=$;var G=Y.map((function(e){return e.fn($)})),K=o.hasAttribute("aria-expanded");return he(),ue(),ie(),ae("onCreate",[$]),M.showOnCreate&&Le(),z.addEventListener("mouseenter",(function(){$.props.interactive&&$.state.isVisible&&$.clearDelayTimeouts()})),z.addEventListener("mouseleave",(function(){$.props.interactive&&$.props.trigger.indexOf("mouseenter")>=0&&ne().addEventListener("mousemove",W)})),$;function Q(){var e=$.props.touch;return Array.isArray(e)?e:[e,0]}function Z(){return"hold"===Q()[0]}function ee(){var e;return!(null==(e=$.props.render)||!e.$$tippy)}function te(){return L||o}function ne(){var e=te().parentNode;return e?w(e):document}function re(){return S(z)}function oe(e){return $.state.isMounted&&!$.state.isVisible||x.isTouch||C&&"focus"===C.type?0:r($.props.delay,e?0:1,R.delay)}function ie(e){void 0===e&&(e=!1),z.style.pointerEvents=$.props.interactive&&!e?"":"none",z.style.zIndex=""+$.props.zIndex}function ae(e,t,n){var r;(void 0===n&&(n=!0),G.forEach((function(n){n[e]&&n[e].apply(n,t)})),n)&&(r=$.props)[e].apply(r,t)}function se(){var e=$.props.aria;if(e.content){var t="aria-"+e.content,n=z.id;u($.props.triggerTarget||o).forEach((function(e){var r=e.getAttribute(t);if($.state.isVisible)e.setAttribute(t,r?r+" "+n:n);else{var o=r&&r.replace(n,"").trim();o?e.setAttribute(t,o):e.removeAttribute(t)}}))}}function ue(){!K&&$.props.aria.expanded&&u($.props.triggerTarget||o).forEach((function(e){$.props.interactive?e.setAttribute("aria-expanded",$.state.isVisible&&e===te()?"true":"false"):e.removeAttribute("aria-expanded")}))}function ce(){ne().removeEventListener("mousemove",W),H=H.filter((function(e){return e!==W}))}function pe(e){if(!x.isTouch||!N&&"mousedown"!==e.type){var t=e.composedPath&&e.composedPath()[0]||e.target;if(!$.props.interactive||!O(z,t)){if(u($.props.triggerTarget||o).some((function(e){return O(e,t)}))){if(x.isTouch)return;if($.state.isVisible&&$.props.trigger.indexOf("click")>=0)return}else ae("onClickOutside",[$,e]);!0===$.props.hideOnClick&&($.clearDelayTimeouts(),$.hide(),I=!0,setTimeout((function(){I=!1})),$.state.isMounted||ve())}}}function fe(){N=!0}function le(){N=!1}function de(){var e=ne();e.addEventListener("mousedown",pe,!0),e.addEventListener("touchend",pe,t),e.addEventListener("touchstart",le,t),e.addEventListener("touchmove",fe,t)}function ve(){var e=ne();e.removeEventListener("mousedown",pe,!0),e.removeEventListener("touchend",pe,t),e.removeEventListener("touchstart",le,t),e.removeEventListener("touchmove",fe,t)}function me(e,t){var n=re().box;function r(e){e.target===n&&(E(n,"remove",r),t())}if(0===e)return t();E(n,"remove",T),E(n,"add",r),T=r}function ge(e,t,n){void 0===n&&(n=!1),u($.props.triggerTarget||o).forEach((function(r){r.addEventListener(e,t,n),F.push({node:r,eventType:e,handler:t,options:n})}))}function he(){var e;Z()&&(ge("touchstart",ye,{passive:!0}),ge("touchend",Ee,{passive:!0})),(e=$.props.trigger,e.split(/\s+/).filter(Boolean)).forEach((function(e){if("manual"!==e)switch(ge(e,ye),e){case"mouseenter":ge("mouseleave",Ee);break;case"focus":ge(D?"focusout":"blur",Oe);break;case"focusin":ge("focusout",Oe)}}))}function be(){F.forEach((function(e){var t=e.node,n=e.eventType,r=e.handler,o=e.options;t.removeEventListener(n,r,o)})),F=[]}function ye(e){var t,n=!1;if($.state.isEnabled&&!xe(e)&&!I){var r="focus"===(null==(t=C)?void 0:t.type);C=e,L=e.currentTarget,ue(),!$.state.isVisible&&m(e)&&H.forEach((function(t){return t(e)})),"click"===e.type&&($.props.trigger.indexOf("mouseenter")<0||V)&&!1!==$.props.hideOnClick&&$.state.isVisible?n=!0:Le(e),"click"===e.type&&(V=!n),n&&!r&&De(e)}}function we(e){var t=e.target,n=te().contains(t)||z.contains(t);"mousemove"===e.type&&n||function(e,t){var n=t.clientX,r=t.clientY;return e.every((function(e){var t=e.popperRect,o=e.popperState,i=e.props.interactiveBorder,a=p(o.placement),s=o.modifiersData.offset;if(!s)return!0;var u="bottom"===a?s.top.y:0,c="top"===a?s.bottom.y:0,f="right"===a?s.left.x:0,l="left"===a?s.right.x:0,d=t.top-r+u>i,v=r-t.bottom-c>i,m=t.left-n+f>i,g=n-t.right-l>i;return d||v||m||g}))}(Ae().concat(z).map((function(e){var t,n=null==(t=e._tippy.popperInstance)?void 0:t.state;return n?{popperRect:e.getBoundingClientRect(),popperState:n,props:M}:null})).filter(Boolean),e)&&(ce(),De(e))}function Ee(e){xe(e)||$.props.trigger.indexOf("click")>=0&&V||($.props.interactive?$.hideWithInteractivity(e):De(e))}function Oe(e){$.props.trigger.indexOf("focusin")<0&&e.target!==te()||$.props.interactive&&e.relatedTarget&&z.contains(e.relatedTarget)||De(e)}function xe(e){return!!x.isTouch&&Z()!==e.type.indexOf("touch")>=0}function Ce(){Te();var t=$.props,n=t.popperOptions,r=t.placement,i=t.offset,a=t.getReferenceClientRect,s=t.moveTransition,u=ee()?S(z).arrow:null,c=a?{getBoundingClientRect:a,contextElement:a.contextElement||te()}:o,p=[{name:"offset",options:{offset:i}},{name:"preventOverflow",options:{padding:{top:2,bottom:2,left:5,right:5}}},{name:"flip",options:{padding:5}},{name:"computeStyles",options:{adaptive:!s}},{name:"$$tippy",enabled:!0,phase:"beforeWrite",requires:["computeStyles"],fn:function(e){var t=e.state;if(ee()){var n=re().box;["placement","reference-hidden","escaped"].forEach((function(e){"placement"===e?n.setAttribute("data-placement",t.placement):t.attributes.popper["data-popper-"+e]?n.setAttribute("data-"+e,""):n.removeAttribute("data-"+e)})),t.attributes.popper={}}}}];ee()&&u&&p.push({name:"arrow",options:{element:u,padding:3}}),p.push.apply(p,(null==n?void 0:n.modifiers)||[]),$.popperInstance=e.createPopper(c,z,Object.assign({},n,{placement:r,onFirstUpdate:A,modifiers:p}))}function Te(){$.popperInstance&&($.popperInstance.destroy(),$.popperInstance=null)}function Ae(){return f(z.querySelectorAll("[data-tippy-root]"))}function Le(e){$.clearDelayTimeouts(),e&&ae("onTrigger",[$,e]),de();var t=oe(!0),n=Q(),r=n[0],o=n[1];x.isTouch&&"hold"===r&&o&&(t=o),t?v=setTimeout((function(){$.show()}),t):$.show()}function De(e){if($.clearDelayTimeouts(),ae("onUntrigger",[$,e]),$.state.isVisible){if(!($.props.trigger.indexOf("mouseenter")>=0&&$.props.trigger.indexOf("click")>=0&&["mouseleave","mousemove"].indexOf(e.type)>=0&&V)){var t=oe(!1);t?g=setTimeout((function(){$.state.isVisible&&$.hide()}),t):h=requestAnimationFrame((function(){$.hide()}))}}else ve()}}function F(e,n){void 0===n&&(n={});var r=R.plugins.concat(n.plugins||[]);document.addEventListener("touchstart",T,t),window.addEventListener("blur",L);var o=Object.assign({},n,{plugins:r}),i=h(e).reduce((function(e,t){var n=t&&_(t,o);return n&&e.push(n),e}),[]);return v(e)?i[0]:i}F.defaultProps=R,F.setDefaultProps=function(e){Object.keys(e).forEach((function(t){R[t]=e[t]}))},F.currentInput=x;var W=Object.assign({},e.applyStyles,{effect:function(e){var t=e.state,n={popper:{position:t.options.strategy,left:"0",top:"0",margin:"0"},arrow:{position:"absolute"},reference:{}};Object.assign(t.elements.popper.style,n.popper),t.styles=n,t.elements.arrow&&Object.assign(t.elements.arrow.style,n.arrow)}}),X={mouseover:"mouseenter",focusin:"focus",click:"click"};var Y={name:"animateFill",defaultValue:!1,fn:function(e){var t;if(null==(t=e.props.render)||!t.$$tippy)return{};var n=S(e.popper),r=n.box,o=n.content,i=e.props.animateFill?function(){var e=d();return e.className="tippy-backdrop",y([e],"hidden"),e}():null;return{onCreate:function(){i&&(r.insertBefore(i,r.firstElementChild),r.setAttribute("data-animatefill",""),r.style.overflow="hidden",e.setProps({arrow:!1,animation:"shift-away"}))},onMount:function(){if(i){var e=r.style.transitionDuration,t=Number(e.replace("ms",""));o.style.transitionDelay=Math.round(t/10)+"ms",i.style.transitionDuration=e,y([i],"visible")}},onShow:function(){i&&(i.style.transitionDuration="0ms")},onHide:function(){i&&y([i],"hidden")}}}};var $={clientX:0,clientY:0},q=[];function z(e){var t=e.clientX,n=e.clientY;$={clientX:t,clientY:n}}var J={name:"followCursor",defaultValue:!1,fn:function(e){var t=e.reference,n=w(e.props.triggerTarget||t),r=!1,o=!1,i=!0,a=e.props;function s(){return"initial"===e.props.followCursor&&e.state.isVisible}function u(){n.addEventListener("mousemove",f)}function c(){n.removeEventListener("mousemove",f)}function p(){r=!0,e.setProps({getReferenceClientRect:null}),r=!1}function f(n){var r=!n.target||t.contains(n.target),o=e.props.followCursor,i=n.clientX,a=n.clientY,s=t.getBoundingClientRect(),u=i-s.left,c=a-s.top;!r&&e.props.interactive||e.setProps({getReferenceClientRect:function(){var e=t.getBoundingClientRect(),n=i,r=a;"initial"===o&&(n=e.left+u,r=e.top+c);var s="horizontal"===o?e.top:r,p="vertical"===o?e.right:n,f="horizontal"===o?e.bottom:r,l="vertical"===o?e.left:n;return{width:p-l,height:f-s,top:s,right:p,bottom:f,left:l}}})}function l(){e.props.followCursor&&(q.push({instance:e,doc:n}),function(e){e.addEventListener("mousemove",z)}(n))}function d(){0===(q=q.filter((function(t){return t.instance!==e}))).filter((function(e){return e.doc===n})).length&&function(e){e.removeEventListener("mousemove",z)}(n)}return{onCreate:l,onDestroy:d,onBeforeUpdate:function(){a=e.props},onAfterUpdate:function(t,n){var i=n.followCursor;r||void 0!==i&&a.followCursor!==i&&(d(),i?(l(),!e.state.isMounted||o||s()||u()):(c(),p()))},onMount:function(){e.props.followCursor&&!o&&(i&&(f($),i=!1),s()||u())},onTrigger:function(e,t){m(t)&&($={clientX:t.clientX,clientY:t.clientY}),o="focus"===t.type},onHidden:function(){e.props.followCursor&&(p(),c(),i=!0)}}}};var G={name:"inlinePositioning",defaultValue:!1,fn:function(e){var t,n=e.reference;var r=-1,o=!1,i=[],a={name:"tippyInlinePositioning",enabled:!0,phase:"afterWrite",fn:function(o){var a=o.state;e.props.inlinePositioning&&(-1!==i.indexOf(a.placement)&&(i=[]),t!==a.placement&&-1===i.indexOf(a.placement)&&(i.push(a.placement),e.setProps({getReferenceClientRect:function(){return function(e){return function(e,t,n,r){if(n.length<2||null===e)return t;if(2===n.length&&r>=0&&n[0].left>n[1].right)return n[r]||t;switch(e){case"top":case"bottom":var o=n[0],i=n[n.length-1],a="top"===e,s=o.top,u=i.bottom,c=a?o.left:i.left,p=a?o.right:i.right;return{top:s,bottom:u,left:c,right:p,width:p-c,height:u-s};case"left":case"right":var f=Math.min.apply(Math,n.map((function(e){return e.left}))),l=Math.max.apply(Math,n.map((function(e){return e.right}))),d=n.filter((function(t){return"left"===e?t.left===f:t.right===l})),v=d[0].top,m=d[d.length-1].bottom;return{top:v,bottom:m,left:f,right:l,width:l-f,height:m-v};default:return t}}(p(e),n.getBoundingClientRect(),f(n.getClientRects()),r)}(a.placement)}})),t=a.placement)}};function s(){var t;o||(t=function(e,t){var n;return{popperOptions:Object.assign({},e.popperOptions,{modifiers:[].concat(((null==(n=e.popperOptions)?void 0:n.modifiers)||[]).filter((function(e){return e.name!==t.name})),[t])})}}(e.props,a),o=!0,e.setProps(t),o=!1)}return{onCreate:s,onAfterUpdate:s,onTrigger:function(t,n){if(m(n)){var o=f(e.reference.getClientRects()),i=o.find((function(e){return e.left-2<=n.clientX&&e.right+2>=n.clientX&&e.top-2<=n.clientY&&e.bottom+2>=n.clientY})),a=o.indexOf(i);r=a>-1?a:r}},onHidden:function(){r=-1}}}};var K={name:"sticky",defaultValue:!1,fn:function(e){var t=e.reference,n=e.popper;function r(t){return!0===e.props.sticky||e.props.sticky===t}var o=null,i=null;function a(){var s=r("reference")?(e.popperInstance?e.popperInstance.state.elements.reference:t).getBoundingClientRect():null,u=r("popper")?n.getBoundingClientRect():null;(s&&Q(o,s)||u&&Q(i,u))&&e.popperInstance&&e.popperInstance.update(),o=s,i=u,e.state.isMounted&&requestAnimationFrame(a)}return{onMount:function(){e.props.sticky&&a()}}}};function Q(e,t){return!e||!t||(e.top!==t.top||e.right!==t.right||e.bottom!==t.bottom||e.left!==t.left)}return F.setDefaultProps({plugins:[Y,J,G,K],render:N}),F.createSingleton=function(e,t){var n;void 0===t&&(t={});var r,o=e,i=[],a=[],c=t.overrides,p=[],f=!1;function l(){a=o.map((function(e){return u(e.props.triggerTarget||e.reference)})).reduce((function(e,t){return e.concat(t)}),[])}function v(){i=o.map((function(e){return e.reference}))}function m(e){o.forEach((function(t){e?t.enable():t.disable()}))}function g(e){return o.map((function(t){var n=t.setProps;return t.setProps=function(o){n(o),t.reference===r&&e.setProps(o)},function(){t.setProps=n}}))}function h(e,t){var n=a.indexOf(t);if(t!==r){r=t;var s=(c||[]).concat("content").reduce((function(e,t){return e[t]=o[n].props[t],e}),{});e.setProps(Object.assign({},s,{getReferenceClientRect:"function"==typeof s.getReferenceClientRect?s.getReferenceClientRect:function(){var e;return null==(e=i[n])?void 0:e.getBoundingClientRect()}}))}}m(!1),v(),l();var b={fn:function(){return{onDestroy:function(){m(!0)},onHidden:function(){r=null},onClickOutside:function(e){e.props.showOnCreate&&!f&&(f=!0,r=null)},onShow:function(e){e.props.showOnCreate&&!f&&(f=!0,h(e,i[0]))},onTrigger:function(e,t){h(e,t.currentTarget)}}}},y=F(d(),Object.assign({},s(t,["overrides"]),{plugins:[b].concat(t.plugins||[]),triggerTarget:a,popperOptions:Object.assign({},t.popperOptions,{modifiers:[].concat((null==(n=t.popperOptions)?void 0:n.modifiers)||[],[W])})})),w=y.show;y.show=function(e){if(w(),!r&&null==e)return h(y,i[0]);if(!r||null!=e){if("number"==typeof e)return i[e]&&h(y,i[e]);if(o.indexOf(e)>=0){var t=e.reference;return h(y,t)}return i.indexOf(e)>=0?h(y,e):void 0}},y.showNext=function(){var e=i[0];if(!r)return y.show(0);var t=i.indexOf(r);y.show(i[t+1]||e)},y.showPrevious=function(){var e=i[i.length-1];if(!r)return y.show(e);var t=i.indexOf(r),n=i[t-1]||e;y.show(n)};var E=y.setProps;return y.setProps=function(e){c=e.overrides||c,E(e)},y.setInstances=function(e){m(!0),p.forEach((function(e){return e()})),o=e,m(!1),v(),l(),p=g(y),y.setProps({triggerTarget:a})},p=g(y),y},F.delegate=function(e,n){var r=[],o=[],i=!1,a=n.target,c=s(n,["target"]),p=Object.assign({},c,{trigger:"manual",touch:!1}),f=Object.assign({touch:R.touch},c,{showOnCreate:!0}),l=F(e,p);function d(e){if(e.target&&!i){var t=e.target.closest(a);if(t){var r=t.getAttribute("data-tippy-trigger")||n.trigger||R.trigger;if(!t._tippy&&!("touchstart"===e.type&&"boolean"==typeof f.touch||"touchstart"!==e.type&&r.indexOf(X[e.type])<0)){var s=F(t,f);s&&(o=o.concat(s))}}}}function v(e,t,n,o){void 0===o&&(o=!1),e.addEventListener(t,n,o),r.push({node:e,eventType:t,handler:n,options:o})}return u(l).forEach((function(e){var n=e.destroy,a=e.enable,s=e.disable;e.destroy=function(e){void 0===e&&(e=!0),e&&o.forEach((function(e){e.destroy()})),o=[],r.forEach((function(e){var t=e.node,n=e.eventType,r=e.handler,o=e.options;t.removeEventListener(n,r,o)})),r=[],n()},e.enable=function(){a(),o.forEach((function(e){return e.enable()})),i=!1},e.disable=function(){s(),o.forEach((function(e){return e.disable()})),i=!0},function(e){var n=e.reference;v(n,"touchstart",d,t),v(n,"mouseover",d),v(n,"focusin",d),v(n,"click",d)}(e)})),l},F.hideAll=function(e){var t=void 0===e?{}:e,n=t.exclude,r=t.duration;U.forEach((function(e){var t=!1;if(n&&(t=g(n)?e.reference===n:e.popper===n.popper),!t){var o=e.props.duration;e.setProps({duration:r}),e.hide(),e.state.isDestroyed||e.setProps({duration:o})}}))},F.roundArrow='<svg width="16" height="6" xmlns="http://www.w3.org/2000/svg"><path d="M0 6s1.796-.013 4.67-3.615C5.851.9 6.93.006 8 0c1.07-.006 2.148.887 3.343 2.385C14.233 6.005 16 6 16 6H0z"></svg>',F}));


